Lepton-Flavor-Violating ALP Signals with TeV-Scale Muon Beams

We explore the feasibility of using TeV-energy muons to probe lepton-flavor-violating (LFV) processes mediated by an axion-like particle (ALP) $a$ with mass $\mathcal{O}(10~\textrm{GeV})$. We focus on $\mu\tau$ LFV interactions and assume that the ALP is coupled to a dark state $\chi$, which can be either less or more massive than $a$. Such a setup is demonstrated to be consistent with $\chi$ being a candidate for dark matter, in the experimentally relevant regime of parameters. We consider the currently operating NA64-$\mu$ experiment and proposed FASER$\nu$2 detector as both the target and the detector for the process $\mu A \to \tau A\, a$, where $A$ is the target nucleus. We also show that a possible future active muon fixed-target experiment operating at a 3 TeV muon collider or in its preparatory phase can provide an impressive reach for the LFV process considered, with future FASER$\nu$2 data providing a pilot study towards that goal. The implications of the muon anomalous magnetic moment $(g-2)_\mu$ measurements for the underlying model, in case of a positive signal, are also examined, and a sample UV completion is outlined.

==> anc/crossx_t_cutoff_Pb.csv <==






<!DOCTYPE html>
<html
  lang="en"
  
  data-color-mode="auto" data-light-theme="light" data-dark-theme="dark"
  data-a11y-animated-images="system" data-a11y-link-underlines="true"
  
  >



  <head>
    <meta charset="utf-8">
  <link rel="dns-prefetch" href="https://github.githubassets.com">
  <link rel="dns-prefetch" href="https://avatars.githubusercontent.com">
  <link rel="dns-prefetch" href="https://github-cloud.s3.amazonaws.com">
  <link rel="dns-prefetch" href="https://user-images.githubusercontent.com/">
  <link rel="preconnect" href="https://github.githubassets.com" crossorigin>
  <link rel="preconnect" href="https://avatars.githubusercontent.com">

  


  <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/light-3e154969b9f9.css" /><link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/dark-9c5b7a476542.css" /><link data-color-theme="dark_dimmed" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/dark_dimmed-afda8eb0fb33.css" /><link data-color-theme="dark_high_contrast" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/dark_high_contrast-2494e44ccdc5.css" /><link data-color-theme="dark_colorblind" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/dark_colorblind-56fff47acadc.css" /><link data-color-theme="light_colorblind" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/light_colorblind-71cd4cc132ec.css" /><link data-color-theme="light_high_contrast" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/light_high_contrast-fd5499848985.css" /><link data-color-theme="light_tritanopia" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/light_tritanopia-31d17ba3e139.css" /><link data-color-theme="dark_tritanopia" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/dark_tritanopia-68d6b2c79663.css" />

    <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/primer-primitives-4cf0d59ab51a.css" />
    <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/primer-03722e173ec3.css" />
    <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/global-521d889e2b6c.css" />
    <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/github-af465246c6ef.css" />
  <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/repository-31ce1dda752d.css" />
<link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/code-53e56f0305ac.css" />

  


  <script type="application/json" id="client-env">{"locale":"en","featureFlags":["code_vulnerability_scanning","copilot_new_references_ui","copilot_model_picker","copilot_beta_features_opt_in","copilot_chat_conversation_intent_knowledge_search_skill","copilot_chat_static_thread_suggestions","copilot_conversational_ux_history_refs","copilot_copy_message","copilot_implicit_context","copilot_public_code_reference_annotations","copilot_smell_icebreaker_ux","experimentation_azure_variant_endpoint","failbot_handle_non_errors","geojson_azure_maps","ghost_pilot_confidence_truncation_25","ghost_pilot_confidence_truncation_40","hovercard_accessibility","hovercard_longer_activate_timeout","marketing_pages_search_explore_provider","remove_child_patch","sample_network_conn_type","site_metered_billing_update","site_universe24_ghas","site_universe24_enterprise","issues_react_first_time_contribution_banner","jk_navigation_in_list_view","ui_commands_respect_modals","overview_branch_and_tag_count","overview_spoofed_commit_banner_react","lifecycle_label_name_updates"]}</script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/wp-runtime-28e297573856.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_dompurify_dist_purify_js-b73fdff77a4e.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_oddbird_popover-polyfill_dist_popover_js-aff936e590ed.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_arianotify-polyfill_ariaNotify-polyfill_js-node_modules_github_mi-247092-76666ec8c39f.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_failbot_failbot_ts-a96e9c100c0a.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/environment-9357582d2909.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_primer_behaviors_dist_esm_index_mjs-4aa4b0e95669.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_selector-observer_dist_index_esm_js-f690fd9ae3d5.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_relative-time-element_dist_index_js-6d3967acd51c.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_combobox-nav_dist_index_js-node_modules_github_g-emoji-element_di-6ce195-53781cbc550f.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_auto-complete-element_dist_index_js-node_modules_github_catalyst_-6afc16-87f32ad5fff1.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_text-expander-element_dist_index_js-f5498b8d4e5d.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_filter-input-element_dist_index_js-node_modules_github_remote-inp-d1a841-8f251a0656e7.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_mini-throttle_dist_index_js-node_modules_stacktrace-parser_dist_s-1f651a-0cff18664748.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_file-attachment-element_dist_index_js-node_modules_primer_view-co-af0385-fddd392e217c.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/github-elements-d06dca3768f0.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/element-registry-c4cabc0b5d43.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_braintree_browser-detection_dist_browser-detection_js-node_modules_githu-bb80ec-634de60bacfa.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_lit-html_lit-html_js-ce7225a304c5.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_hydro-analytics-client_dist_analytics-client_js-node_modules_gith-f3aee1-e6893db9c19e.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_mini-throttle_dist_index_js-node_modules_morphdom_dist_morphdom-e-7c534c-f8a5485c982a.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_turbo_dist_turbo_es2017-esm_js-858e043fcf76.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_remote-form_dist_index_js-node_modules_delegated-events_dist_inde-893f9f-6cf3320416b8.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_scroll-anchoring_dist_scroll-anchoring_esm_js-node_modules_stacktrace-pa-a71630-67856ad29bae.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_color-convert_index_js-0e07cc183eed.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_quote-selection_dist_index_js-node_modules_github_session-resume_-0b5e12-7b36339d5147.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_sudo_sudo_ts-4882d48f7244.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_updatable-content_updatable-content_ts-312700d0d136.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/app_assets_modules_github_sticky-scroll-into-view_ts-ui_packages_onfocus_onfocus_ts-346d240435ec.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/app_assets_modules_github_behaviors_task-list_ts-app_assets_modules_github_sso_ts-1f593176c92a.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/app_assets_modules_github_behaviors_ajax-error_ts-app_assets_modules_github_behaviors_include-d0d0a6-aa0f176b5b12.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/app_assets_modules_github_behaviors_commenting_edit_ts-app_assets_modules_github_behaviors_ht-83c235-c89801ebbe15.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/behaviors-db3296994ccb.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_delegated-events_dist_index_js-node_modules_github_catalyst_lib_index_js-06ff531-bf7e5a3732fd.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/notifications-global-54f34167118d.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_mini-throttle_dist_index_js-node_modules_github_catalyst_lib_inde-dbbea9-d241fe700755.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/code-menu-15796c6acaff.js"></script>
  
  <script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/primer-react-73a999985bb9.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/react-core-a43e5a544d46.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/react-lib-7b7b5264f6c1.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/octicons-react-45c3a19dd792.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_emotion_is-prop-valid_dist_emotion-is-prop-valid_esm_js-node_modules_emo-41da55-1851acd376ff.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_oddbird_popover-polyfill_dist_popover-fn_js-4896ddd4b7bb.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_catalyst_lib_index_js-node_modules_primer_live-region-element_dis-037ad60-8582b70cd5a9.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_react-reverse-portal_dist_web_index_js-node_modules_react-intersection-o-837f97-cf0d169497ea.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_aria-live_aria-live_ts-ui_packages_promise-with-resolvers-polyfill_promise-with-r-014121-e1792bd5a31e.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_paths_index_ts-dce6cc95a312.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_ref-selector_RefSelector_tsx-51878e8faf2a.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_code-view-shared_hooks_shortcuts_ts-ui_packages_code-view-shared_utilities_web-wo-397c42-a07ef8ee4b99.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_hydro-analytics_hydro-analytics_ts-ui_packages_verified-fetch_verified-fetch_ts-u-4672d1-44cbbea76d85.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_code-view-shared_hooks_use-canonical-object_ts-ui_packages_code-view-shared_utili-228da6-fc44275c8749.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_code-view-shared_hooks_use-file-page-payload_ts-ui_packages_use-analytics_use-ana-8a07a6-0af91a85919b.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/app_assets_modules_github_blob-anchor_ts-ui_packages_code-nav_code-nav_ts-ui_packages_filter--8253c1-87c39cb5708f.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/react-code-view-1c89259f93fc.js"></script>
<link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/primer-react.24d5a0e3ccf9cb6d2562.module.css" />
<link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/react-code-view.3a11433d5fb649f11287.module.css" />

  <script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/primer-react-73a999985bb9.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/react-core-a43e5a544d46.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/react-lib-7b7b5264f6c1.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/octicons-react-45c3a19dd792.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_emotion_is-prop-valid_dist_emotion-is-prop-valid_esm_js-node_modules_emo-41da55-1851acd376ff.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_oddbird_popover-polyfill_dist_popover-fn_js-4896ddd4b7bb.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/notifications-subscriptions-menu-72e77bbc3635.js"></script>
<link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/primer-react.24d5a0e3ccf9cb6d2562.module.css" />
<link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/notifications-subscriptions-menu.1bcff9205c241e99cff2.module.css" />


  <title>ALPsLFV/crossx_t_cutoff_Pb.csv at main · strojanowski/ALPsLFV · GitHub</title>



  <meta name="route-pattern" content="/:user_id/:repository/blob/*name(/*path)" data-turbo-transient>
  <meta name="route-controller" content="blob" data-turbo-transient>
  <meta name="route-action" content="show" data-turbo-transient>

    
  <meta name="current-catalog-service-hash" content="f3abb0cc802f3d7b95fc8762b94bdcb13bf39634c40c357301c4aa1d67a256fb">


  <meta name="request-id" content="8C36:3715D7:1FE8E5A0:208FDEE5:67289973" data-pjax-transient="true"/><meta name="html-safe-nonce" content="39438b7a29998e32a7183be3edb7b9b27914278ca022b995a76f1177f5fbc7b5" data-pjax-transient="true"/><meta name="visitor-payload" content="eyJyZWZlcnJlciI6Imh0dHBzOi8vZ2l0aHViLmNvbS9zdHJvamFub3dza2kvQUxQc0xGViIsInJlcXVlc3RfaWQiOiI4QzM2OjM3MTVENzoxRkU4RTVBMDoyMDhGREVFNTo2NzI4OTk3MyIsInZpc2l0b3JfaWQiOiIzNjc2NDkzMzk3MDQyMzc0ODYiLCJyZWdpb25fZWRnZSI6ImZyYSIsInJlZ2lvbl9yZW5kZXIiOiJmcmEifQ==" data-pjax-transient="true"/><meta name="visitor-hmac" content="25eb39672d7699389c7a7b5393e12ec1f0b3b000b5f09b8255041e33abbf6370" data-pjax-transient="true"/>


    <meta name="hovercard-subject-tag" content="repository:833379346" data-turbo-transient>


  <meta name="github-keyboard-shortcuts" content="repository,source-code,file-tree,copilot" data-turbo-transient="true" />
  

  <meta name="selected-link" value="repo_source" data-turbo-transient>
  <link rel="assets" href="https://github.githubassets.com/">

    <meta name="google-site-verification" content="Apib7-x98H0j5cPqHWwSMm6dNU4GmODRoqxLiDzdx9I">

<meta name="octolytics-url" content="https://collector.github.com/github/collect" />

  <meta name="analytics-location" content="/&lt;user-name&gt;/&lt;repo-name&gt;/blob/show" data-turbo-transient="true" />

  




    <meta name="user-login" content="">

  

    <meta name="viewport" content="width=device-width">

    

      <meta name="description" content="Ancillary files for the arXiv paper 2407.15942 . Contribute to strojanowski/ALPsLFV development by creating an account on GitHub.">

      <link rel="search" type="application/opensearchdescription+xml" href="/opensearch.xml" title="GitHub">

    <link rel="fluid-icon" href="https://github.com/fluidicon.png" title="GitHub">
    <meta property="fb:app_id" content="1401488693436528">
    <meta name="apple-itunes-app" content="app-id=1477376905, app-argument=https://github.com/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_Pb.csv" />

      <meta name="twitter:image" content="https://opengraph.githubassets.com/0df82afa573b566da22c1c94f9c6439d49b34256dad8321eb5ad2a4e68083748/strojanowski/ALPsLFV" /><meta name="twitter:site" content="@github" /><meta name="twitter:card" content="summary_large_image" /><meta name="twitter:title" content="ALPsLFV/crossx_t_cutoff_Pb.csv at main · strojanowski/ALPsLFV" /><meta name="twitter:description" content="Ancillary files for the arXiv paper 2407.15942 . Contribute to strojanowski/ALPsLFV development by creating an account on GitHub." />
  <meta property="og:image" content="https://opengraph.githubassets.com/0df82afa573b566da22c1c94f9c6439d49b34256dad8321eb5ad2a4e68083748/strojanowski/ALPsLFV" /><meta property="og:image:alt" content="Ancillary files for the arXiv paper 2407.15942 . Contribute to strojanowski/ALPsLFV development by creating an account on GitHub." /><meta property="og:image:width" content="1200" /><meta property="og:image:height" content="600" /><meta property="og:site_name" content="GitHub" /><meta property="og:type" content="object" /><meta property="og:title" content="ALPsLFV/crossx_t_cutoff_Pb.csv at main · strojanowski/ALPsLFV" /><meta property="og:url" content="https://github.com/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_Pb.csv" /><meta property="og:description" content="Ancillary files for the arXiv paper 2407.15942 . Contribute to strojanowski/ALPsLFV development by creating an account on GitHub." />
  




      <meta name="hostname" content="github.com">



        <meta name="expected-hostname" content="github.com">


  <meta http-equiv="x-pjax-version" content="37485c7ab8ad16048989da1e3aa3e25258a329ffdf5f833364d1e43eed2fb538" data-turbo-track="reload">
  <meta http-equiv="x-pjax-csp-version" content="ace39c3b6632770952207593607e6e0be0db363435a8b877b1f96abe6430f345" data-turbo-track="reload">
  <meta http-equiv="x-pjax-css-version" content="f650ce7a1e5eac05c3ad6d7cb2145370a53346d3552fef3d77d46c9de5ef37e2" data-turbo-track="reload">
  <meta http-equiv="x-pjax-js-version" content="8e64fdf29343ad84f148085833c95a17af2adf75f8c7ae2e71f0aa66cce28e21" data-turbo-track="reload">

    <meta name="turbo-cache-control" content="no-preview" data-turbo-transient="">

      <meta name="turbo-cache-control" content="no-cache" data-turbo-transient>

    <meta data-hydrostats="publish">

  <meta name="go-import" content="github.com/strojanowski/ALPsLFV git https://github.com/strojanowski/ALPsLFV.git">

  <meta name="octolytics-dimension-user_id" content="82600696" /><meta name="octolytics-dimension-user_login" content="strojanowski" /><meta name="octolytics-dimension-repository_id" content="833379346" /><meta name="octolytics-dimension-repository_nwo" content="strojanowski/ALPsLFV" /><meta name="octolytics-dimension-repository_public" content="true" /><meta name="octolytics-dimension-repository_is_fork" content="false" /><meta name="octolytics-dimension-repository_network_root_id" content="833379346" /><meta name="octolytics-dimension-repository_network_root_nwo" content="strojanowski/ALPsLFV" />



    

    <meta name="turbo-body-classes" content="logged-out env-production page-responsive">


  <meta name="browser-stats-url" content="https://api.github.com/_private/browser/stats">

  <meta name="browser-errors-url" content="https://api.github.com/_private/browser/errors">

  <link rel="mask-icon" href="https://github.githubassets.com/assets/pinned-octocat-093da3e6fa40.svg" color="#000000">
  <link rel="alternate icon" class="js-site-favicon" type="image/png" href="https://github.githubassets.com/favicons/favicon.png">
  <link rel="icon" class="js-site-favicon" type="image/svg+xml" href="https://github.githubassets.com/favicons/favicon.svg">

<meta name="theme-color" content="#1e2327">
<meta name="color-scheme" content="light dark" />


  <link rel="manifest" href="/manifest.json" crossOrigin="use-credentials">

  </head>

  <body class="logged-out env-production page-responsive" style="word-wrap: break-word;">
    <div data-turbo-body class="logged-out env-production page-responsive" style="word-wrap: break-word;">
      


    <div class="position-relative js-header-wrapper ">
      <a href="#start-of-content" data-skip-target-assigned="false" class="px-2 py-4 color-bg-accent-emphasis color-fg-on-emphasis show-on-focus js-skip-to-content">Skip to content</a>

      <span data-view-component="true" class="progress-pjax-loader Progress position-fixed width-full">
    <span style="width: 0%;" data-view-component="true" class="Progress-item progress-pjax-loader-bar left-0 top-0 color-bg-accent-emphasis"></span>
</span>      
      
      <script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_catalyst_lib_index_js-node_modules_github_hotkey_dist_index_js-no-d67c7f-bd7d077cdcb1.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_ui-commands_ui-commands_ts-d25fac54a6bc.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/keyboard-shortcuts-dialog-da2039f86b13.js"></script>

<react-partial
  partial-name="keyboard-shortcuts-dialog"
  data-ssr="false"
  data-attempted-ssr="false"
>
  
  <script type="application/json" data-target="react-partial.embeddedData">{"props":{"docsUrl":"https://docs.github.com/get-started/accessibility/keyboard-shortcuts"}}</script>
  <div data-target="react-partial.reactRoot"></div>
</react-partial>




      

          

              
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_remote-form_dist_index_js-node_modules_delegated-events_dist_inde-94fd67-9a621ecbf672.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/sessions-c6a512e7180c.js"></script>
<header class="HeaderMktg header-logged-out js-details-container js-header Details position-relative f4 py-3" role="banner" data-color-mode=light data-light-theme=light data-dark-theme=dark>
  <h2 class="sr-only">Navigation Menu</h2>

  <button type="button" class="HeaderMktg-backdrop d-lg-none border-0 position-fixed top-0 left-0 width-full height-full js-details-target" aria-label="Toggle navigation">
    <span class="d-none">Toggle navigation</span>
  </button>

  <div class="d-flex flex-column flex-lg-row flex-items-center px-3 px-md-4 px-lg-5 height-full position-relative z-1">
    <div class="d-flex flex-justify-between flex-items-center width-full width-lg-auto">
      <div class="flex-1">
        <button aria-label="Toggle navigation" aria-expanded="false" type="button" data-view-component="true" class="js-details-target js-nav-padding-recalculate js-header-menu-toggle Button--link Button--medium Button d-lg-none color-fg-inherit p-1">  <span class="Button-content">
    <span class="Button-label"><div class="HeaderMenu-toggle-bar rounded my-1"></div>
            <div class="HeaderMenu-toggle-bar rounded my-1"></div>
            <div class="HeaderMenu-toggle-bar rounded my-1"></div></span>
  </span>
</button>
      </div>

      <a class="mr-lg-3 color-fg-inherit flex-order-2 js-prevent-focus-on-mobile-nav"
        href="/"
        aria-label="Homepage"
        data-analytics-event="{&quot;category&quot;:&quot;Marketing nav&quot;,&quot;action&quot;:&quot;click to go to homepage&quot;,&quot;label&quot;:&quot;ref_page:Marketing;ref_cta:Logomark;ref_loc:Header&quot;}">
        <svg height="32" aria-hidden="true" viewBox="0 0 24 24" version="1.1" width="32" data-view-component="true" class="octicon octicon-mark-github">
    <path d="M12.5.75C6.146.75 1 5.896 1 12.25c0 5.089 3.292 9.387 7.863 10.91.575.101.79-.244.79-.546 0-.273-.014-1.178-.014-2.142-2.889.532-3.636-.704-3.866-1.35-.13-.331-.69-1.352-1.18-1.625-.402-.216-.977-.748-.014-.762.906-.014 1.553.834 1.769 1.179 1.035 1.74 2.688 1.25 3.349.948.1-.747.402-1.25.733-1.538-2.559-.287-5.232-1.279-5.232-5.678 0-1.25.445-2.285 1.178-3.09-.115-.288-.517-1.467.115-3.048 0 0 .963-.302 3.163 1.179.92-.259 1.897-.388 2.875-.388.977 0 1.955.13 2.875.388 2.2-1.495 3.162-1.179 3.162-1.179.633 1.581.23 2.76.115 3.048.733.805 1.179 1.825 1.179 3.09 0 4.413-2.688 5.39-5.247 5.678.417.36.776 1.05.776 2.128 0 1.538-.014 2.774-.014 3.162 0 .302.216.662.79.547C20.709 21.637 24 17.324 24 12.25 24 5.896 18.854.75 12.5.75Z"></path>
</svg>
      </a>

      <div class="flex-1 flex-order-2 text-right">
          <a
            href="/login?return_to=https%3A%2F%2Fgithub.com%2Fstrojanowski%2FALPsLFV%2Fblob%2Fmain%2Fcrossx_t_cutoff_Pb.csv"
            class="HeaderMenu-link HeaderMenu-button d-inline-flex d-lg-none flex-order-1 f5 no-underline border color-border-default rounded-2 px-2 py-1 color-fg-inherit js-prevent-focus-on-mobile-nav"
            data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;site header menu&quot;,&quot;repository_id&quot;:null,&quot;auth_type&quot;:&quot;SIGN_UP&quot;,&quot;originating_url&quot;:&quot;https://github.com/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_Pb.csv&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="33c0693adf6b7e49096703ec6cd98392a0d85ef1d4f74f231af3151db34bbcfb"
            data-analytics-event="{&quot;category&quot;:&quot;Marketing nav&quot;,&quot;action&quot;:&quot;click to Sign in&quot;,&quot;label&quot;:&quot;ref_page:Marketing;ref_cta:Sign in;ref_loc:Header&quot;}"
          >
            Sign in
          </a>
      </div>
    </div>


    <div class="HeaderMenu js-header-menu height-fit position-lg-relative d-lg-flex flex-column flex-auto top-0">
      <div class="HeaderMenu-wrapper d-flex flex-column flex-self-start flex-lg-row flex-auto rounded rounded-lg-0">
          <nav class="HeaderMenu-nav" aria-label="Global">
            <ul class="d-lg-flex list-style-none">
                <li class="HeaderMenu-item position-relative flex-wrap flex-justify-between flex-items-center d-block d-lg-flex flex-lg-nowrap flex-lg-items-center js-details-container js-header-menu-item">
      <button type="button" class="HeaderMenu-link border-0 width-full width-lg-auto px-0 px-lg-2 py-lg-2 no-wrap d-flex flex-items-center flex-justify-between js-details-target" aria-expanded="false">
        Product
        <svg opacity="0.5" aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-chevron-down HeaderMenu-icon ml-1">
    <path d="M12.78 5.22a.749.749 0 0 1 0 1.06l-4.25 4.25a.749.749 0 0 1-1.06 0L3.22 6.28a.749.749 0 1 1 1.06-1.06L8 8.939l3.72-3.719a.749.749 0 0 1 1.06 0Z"></path>
</svg>
      </button>
      <div class="HeaderMenu-dropdown dropdown-menu rounded m-0 p-0 pt-2 pt-lg-4 position-relative position-lg-absolute left-0 left-lg-n3 pb-2 pb-lg-4 d-lg-flex flex-wrap dropdown-menu-wide">
          <div class="HeaderMenu-column px-lg-4 border-lg-right mb-4 mb-lg-0 pr-lg-7">
              <div class="border-bottom pb-3 pb-lg-0 border-lg-bottom-0">
                <ul class="list-style-none f5" >
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description pb-lg-3" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;github_copilot&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;github_copilot_link_product_navbar&quot;}" href="https://github.com/features/copilot">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-copilot color-fg-subtle mr-3">
    <path d="M23.922 16.992c-.861 1.495-5.859 5.023-11.922 5.023-6.063 0-11.061-3.528-11.922-5.023A.641.641 0 0 1 0 16.736v-2.869a.841.841 0 0 1 .053-.22c.372-.935 1.347-2.292 2.605-2.656.167-.429.414-1.055.644-1.517a10.195 10.195 0 0 1-.052-1.086c0-1.331.282-2.499 1.132-3.368.397-.406.89-.717 1.474-.952 1.399-1.136 3.392-2.093 6.122-2.093 2.731 0 4.767.957 6.166 2.093.584.235 1.077.546 1.474.952.85.869 1.132 2.037 1.132 3.368 0 .368-.014.733-.052 1.086.23.462.477 1.088.644 1.517 1.258.364 2.233 1.721 2.605 2.656a.832.832 0 0 1 .053.22v2.869a.641.641 0 0 1-.078.256ZM12.172 11h-.344a4.323 4.323 0 0 1-.355.508C10.703 12.455 9.555 13 7.965 13c-1.725 0-2.989-.359-3.782-1.259a2.005 2.005 0 0 1-.085-.104L4 11.741v6.585c1.435.779 4.514 2.179 8 2.179 3.486 0 6.565-1.4 8-2.179v-6.585l-.098-.104s-.033.045-.085.104c-.793.9-2.057 1.259-3.782 1.259-1.59 0-2.738-.545-3.508-1.492a4.323 4.323 0 0 1-.355-.508h-.016.016Zm.641-2.935c.136 1.057.403 1.913.878 2.497.442.544 1.134.938 2.344.938 1.573 0 2.292-.337 2.657-.751.384-.435.558-1.15.558-2.361 0-1.14-.243-1.847-.705-2.319-.477-.488-1.319-.862-2.824-1.025-1.487-.161-2.192.138-2.533.529-.269.307-.437.808-.438 1.578v.021c0 .265.021.562.063.893Zm-1.626 0c.042-.331.063-.628.063-.894v-.02c-.001-.77-.169-1.271-.438-1.578-.341-.391-1.046-.69-2.533-.529-1.505.163-2.347.537-2.824 1.025-.462.472-.705 1.179-.705 2.319 0 1.211.175 1.926.558 2.361.365.414 1.084.751 2.657.751 1.21 0 1.902-.394 2.344-.938.475-.584.742-1.44.878-2.497Z"></path><path d="M14.5 14.25a1 1 0 0 1 1 1v2a1 1 0 0 1-2 0v-2a1 1 0 0 1 1-1Zm-5 0a1 1 0 0 1 1 1v2a1 1 0 0 1-2 0v-2a1 1 0 0 1 1-1Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">GitHub Copilot</div>
        Write better code with AI
      </div>

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description pb-lg-3" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;security&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;security_link_product_navbar&quot;}" href="https://github.com/features/security">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-shield-check color-fg-subtle mr-3">
    <path d="M16.53 9.78a.75.75 0 0 0-1.06-1.06L11 13.19l-1.97-1.97a.75.75 0 0 0-1.06 1.06l2.5 2.5a.75.75 0 0 0 1.06 0l5-5Z"></path><path d="m12.54.637 8.25 2.675A1.75 1.75 0 0 1 22 4.976V10c0 6.19-3.771 10.704-9.401 12.83a1.704 1.704 0 0 1-1.198 0C5.77 20.705 2 16.19 2 10V4.976c0-.758.489-1.43 1.21-1.664L11.46.637a1.748 1.748 0 0 1 1.08 0Zm-.617 1.426-8.25 2.676a.249.249 0 0 0-.173.237V10c0 5.46 3.28 9.483 8.43 11.426a.199.199 0 0 0 .14 0C17.22 19.483 20.5 15.461 20.5 10V4.976a.25.25 0 0 0-.173-.237l-8.25-2.676a.253.253 0 0 0-.154 0Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Security</div>
        Find and fix vulnerabilities
      </div>

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description pb-lg-3" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;actions&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;actions_link_product_navbar&quot;}" href="https://github.com/features/actions">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-workflow color-fg-subtle mr-3">
    <path d="M1 3a2 2 0 0 1 2-2h6.5a2 2 0 0 1 2 2v6.5a2 2 0 0 1-2 2H7v4.063C7 16.355 7.644 17 8.438 17H12.5v-2.5a2 2 0 0 1 2-2H21a2 2 0 0 1 2 2V21a2 2 0 0 1-2 2h-6.5a2 2 0 0 1-2-2v-2.5H8.437A2.939 2.939 0 0 1 5.5 15.562V11.5H3a2 2 0 0 1-2-2Zm2-.5a.5.5 0 0 0-.5.5v6.5a.5.5 0 0 0 .5.5h6.5a.5.5 0 0 0 .5-.5V3a.5.5 0 0 0-.5-.5ZM14.5 14a.5.5 0 0 0-.5.5V21a.5.5 0 0 0 .5.5H21a.5.5 0 0 0 .5-.5v-6.5a.5.5 0 0 0-.5-.5Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Actions</div>
        Automate any workflow
      </div>

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description pb-lg-3" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;codespaces&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;codespaces_link_product_navbar&quot;}" href="https://github.com/features/codespaces">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-codespaces color-fg-subtle mr-3">
    <path d="M3.5 3.75C3.5 2.784 4.284 2 5.25 2h13.5c.966 0 1.75.784 1.75 1.75v7.5A1.75 1.75 0 0 1 18.75 13H5.25a1.75 1.75 0 0 1-1.75-1.75Zm-2 12c0-.966.784-1.75 1.75-1.75h17.5c.966 0 1.75.784 1.75 1.75v4a1.75 1.75 0 0 1-1.75 1.75H3.25a1.75 1.75 0 0 1-1.75-1.75ZM5.25 3.5a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h13.5a.25.25 0 0 0 .25-.25v-7.5a.25.25 0 0 0-.25-.25Zm-2 12a.25.25 0 0 0-.25.25v4c0 .138.112.25.25.25h17.5a.25.25 0 0 0 .25-.25v-4a.25.25 0 0 0-.25-.25Z"></path><path d="M10 17.75a.75.75 0 0 1 .75-.75h6.5a.75.75 0 0 1 0 1.5h-6.5a.75.75 0 0 1-.75-.75Zm-4 0a.75.75 0 0 1 .75-.75h.5a.75.75 0 0 1 0 1.5h-.5a.75.75 0 0 1-.75-.75Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Codespaces</div>
        Instant dev environments
      </div>

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description pb-lg-3" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;issues&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;issues_link_product_navbar&quot;}" href="https://github.com/features/issues">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-issue-opened color-fg-subtle mr-3">
    <path d="M12 1c6.075 0 11 4.925 11 11s-4.925 11-11 11S1 18.075 1 12 5.925 1 12 1ZM2.5 12a9.5 9.5 0 0 0 9.5 9.5 9.5 9.5 0 0 0 9.5-9.5A9.5 9.5 0 0 0 12 2.5 9.5 9.5 0 0 0 2.5 12Zm9.5 2a2 2 0 1 1-.001-3.999A2 2 0 0 1 12 14Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Issues</div>
        Plan and track work
      </div>

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description pb-lg-3" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;code_review&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;code_review_link_product_navbar&quot;}" href="https://github.com/features/code-review">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-code-review color-fg-subtle mr-3">
    <path d="M10.3 6.74a.75.75 0 0 1-.04 1.06l-2.908 2.7 2.908 2.7a.75.75 0 1 1-1.02 1.1l-3.5-3.25a.75.75 0 0 1 0-1.1l3.5-3.25a.75.75 0 0 1 1.06.04Zm3.44 1.06a.75.75 0 1 1 1.02-1.1l3.5 3.25a.75.75 0 0 1 0 1.1l-3.5 3.25a.75.75 0 1 1-1.02-1.1l2.908-2.7-2.908-2.7Z"></path><path d="M1.5 4.25c0-.966.784-1.75 1.75-1.75h17.5c.966 0 1.75.784 1.75 1.75v12.5a1.75 1.75 0 0 1-1.75 1.75h-9.69l-3.573 3.573A1.458 1.458 0 0 1 5 21.043V18.5H3.25a1.75 1.75 0 0 1-1.75-1.75ZM3.25 4a.25.25 0 0 0-.25.25v12.5c0 .138.112.25.25.25h2.5a.75.75 0 0 1 .75.75v3.19l3.72-3.72a.749.749 0 0 1 .53-.22h10a.25.25 0 0 0 .25-.25V4.25a.25.25 0 0 0-.25-.25Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Code Review</div>
        Manage code changes
      </div>

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description pb-lg-3" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;discussions&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;discussions_link_product_navbar&quot;}" href="https://github.com/features/discussions">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-comment-discussion color-fg-subtle mr-3">
    <path d="M1.75 1h12.5c.966 0 1.75.784 1.75 1.75v9.5A1.75 1.75 0 0 1 14.25 14H8.061l-2.574 2.573A1.458 1.458 0 0 1 3 15.543V14H1.75A1.75 1.75 0 0 1 0 12.25v-9.5C0 1.784.784 1 1.75 1ZM1.5 2.75v9.5c0 .138.112.25.25.25h2a.75.75 0 0 1 .75.75v2.19l2.72-2.72a.749.749 0 0 1 .53-.22h6.5a.25.25 0 0 0 .25-.25v-9.5a.25.25 0 0 0-.25-.25H1.75a.25.25 0 0 0-.25.25Z"></path><path d="M22.5 8.75a.25.25 0 0 0-.25-.25h-3.5a.75.75 0 0 1 0-1.5h3.5c.966 0 1.75.784 1.75 1.75v9.5A1.75 1.75 0 0 1 22.25 20H21v1.543a1.457 1.457 0 0 1-2.487 1.03L15.939 20H10.75A1.75 1.75 0 0 1 9 18.25v-1.465a.75.75 0 0 1 1.5 0v1.465c0 .138.112.25.25.25h5.5a.75.75 0 0 1 .53.22l2.72 2.72v-2.19a.75.75 0 0 1 .75-.75h2a.25.25 0 0 0 .25-.25v-9.5Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Discussions</div>
        Collaborate outside of code
      </div>

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;code_search&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;code_search_link_product_navbar&quot;}" href="https://github.com/features/code-search">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-code-square color-fg-subtle mr-3">
    <path d="M10.3 8.24a.75.75 0 0 1-.04 1.06L7.352 12l2.908 2.7a.75.75 0 1 1-1.02 1.1l-3.5-3.25a.75.75 0 0 1 0-1.1l3.5-3.25a.75.75 0 0 1 1.06.04Zm3.44 1.06a.75.75 0 1 1 1.02-1.1l3.5 3.25a.75.75 0 0 1 0 1.1l-3.5 3.25a.75.75 0 1 1-1.02-1.1l2.908-2.7-2.908-2.7Z"></path><path d="M2 3.75C2 2.784 2.784 2 3.75 2h16.5c.966 0 1.75.784 1.75 1.75v16.5A1.75 1.75 0 0 1 20.25 22H3.75A1.75 1.75 0 0 1 2 20.25Zm1.75-.25a.25.25 0 0 0-.25.25v16.5c0 .138.112.25.25.25h16.5a.25.25 0 0 0 .25-.25V3.75a.25.25 0 0 0-.25-.25Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Code Search</div>
        Find more, search less
      </div>

    
</a></li>

                </ul>
              </div>
          </div>
          <div class="HeaderMenu-column px-lg-4">
              <div class="border-bottom pb-3 pb-lg-0 border-lg-bottom-0 border-bottom-0">
                    <span class="d-block h4 color-fg-default my-1" id="product-explore-heading">Explore</span>
                <ul class="list-style-none f5" aria-labelledby="product-explore-heading">
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;all_features&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;all_features_link_product_navbar&quot;}" href="https://github.com/features">
      All features

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary Link--external" target="_blank" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;documentation&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;documentation_link_product_navbar&quot;}" href="https://docs.github.com">
      Documentation

    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-link-external HeaderMenu-external-icon color-fg-subtle">
    <path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path>
</svg>
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary Link--external" target="_blank" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;github_skills&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;github_skills_link_product_navbar&quot;}" href="https://skills.github.com">
      GitHub Skills

    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-link-external HeaderMenu-external-icon color-fg-subtle">
    <path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path>
</svg>
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary Link--external" target="_blank" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;blog&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;blog_link_product_navbar&quot;}" href="https://github.blog">
      Blog

    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-link-external HeaderMenu-external-icon color-fg-subtle">
    <path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path>
</svg>
</a></li>

                </ul>
              </div>
          </div>
      </div>
</li>

                  <li class="HeaderMenu-item position-relative flex-wrap flex-justify-between flex-items-center d-block d-lg-flex flex-lg-nowrap flex-lg-items-center js-details-container js-header-menu-item">
      <button type="button" class="HeaderMenu-link border-0 width-full width-lg-auto px-0 px-lg-2 py-lg-2 no-wrap d-flex flex-items-center flex-justify-between js-details-target" aria-expanded="false">
        Solutions
        <svg opacity="0.5" aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-chevron-down HeaderMenu-icon ml-1">
    <path d="M12.78 5.22a.749.749 0 0 1 0 1.06l-4.25 4.25a.749.749 0 0 1-1.06 0L3.22 6.28a.749.749 0 1 1 1.06-1.06L8 8.939l3.72-3.719a.749.749 0 0 1 1.06 0Z"></path>
</svg>
      </button>
      <div class="HeaderMenu-dropdown dropdown-menu rounded m-0 p-0 pt-2 pt-lg-4 position-relative position-lg-absolute left-0 left-lg-n3 d-lg-flex flex-wrap dropdown-menu-wide">
          <div class="HeaderMenu-column px-lg-4 border-lg-right mb-4 mb-lg-0 pr-lg-7">
              <div class="border-bottom pb-3 pb-lg-0 border-lg-bottom-0 pb-lg-3 mb-3 mb-lg-0">
                    <span class="d-block h4 color-fg-default my-1" id="solutions-by-company-size-heading">By company size</span>
                <ul class="list-style-none f5" aria-labelledby="solutions-by-company-size-heading">
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;enterprises&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;enterprises_link_solutions_navbar&quot;}" href="https://github.com/enterprise">
      Enterprises

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;small_and_medium_teams&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;small_and_medium_teams_link_solutions_navbar&quot;}" href="https://github.com/team">
      Small and medium teams

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;startups&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;startups_link_solutions_navbar&quot;}" href="https://github.com/enterprise/startups">
      Startups

    
</a></li>

                </ul>
              </div>
              <div class="border-bottom pb-3 pb-lg-0 border-lg-bottom-0">
                    <span class="d-block h4 color-fg-default my-1" id="solutions-by-use-case-heading">By use case</span>
                <ul class="list-style-none f5" aria-labelledby="solutions-by-use-case-heading">
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;devsecops&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;devsecops_link_solutions_navbar&quot;}" href="/solutions/use-case/devsecops">
      DevSecOps

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;devops&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;devops_link_solutions_navbar&quot;}" href="/solutions/use-case/devops">
      DevOps

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;ci_cd&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;ci_cd_link_solutions_navbar&quot;}" href="/solutions/use-case/ci-cd">
      CI/CD

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;view_all_use_cases&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;view_all_use_cases_link_solutions_navbar&quot;}" href="/solutions/use-case">
      View all use cases

    
</a></li>

                </ul>
              </div>
          </div>
          <div class="HeaderMenu-column px-lg-4">
              <div class="border-bottom pb-3 pb-lg-0 border-lg-bottom-0">
                    <span class="d-block h4 color-fg-default my-1" id="solutions-by-industry-heading">By industry</span>
                <ul class="list-style-none f5" aria-labelledby="solutions-by-industry-heading">
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;healthcare&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;healthcare_link_solutions_navbar&quot;}" href="/solutions/industry/healthcare">
      Healthcare

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;financial_services&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;financial_services_link_solutions_navbar&quot;}" href="/solutions/industry/financial-services">
      Financial services

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;manufacturing&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;manufacturing_link_solutions_navbar&quot;}" href="/solutions/industry/manufacturing">
      Manufacturing

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;government&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;government_link_solutions_navbar&quot;}" href="/solutions/industry/government">
      Government

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;view_all_industries&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;view_all_industries_link_solutions_navbar&quot;}" href="/solutions/industry">
      View all industries

    
</a></li>

                </ul>
              </div>
          </div>
         <div class="HeaderMenu-trailing-link rounded-bottom-2 flex-shrink-0 mt-lg-4 px-lg-4 py-4 py-lg-3 f5 text-semibold">
            <a href="/solutions">
              View all solutions
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-chevron-right HeaderMenu-trailing-link-icon">
    <path d="M6.22 3.22a.75.75 0 0 1 1.06 0l4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L9.94 8 6.22 4.28a.75.75 0 0 1 0-1.06Z"></path>
</svg>
</a>         </div>
      </div>
</li>

                  <li class="HeaderMenu-item position-relative flex-wrap flex-justify-between flex-items-center d-block d-lg-flex flex-lg-nowrap flex-lg-items-center js-details-container js-header-menu-item">
      <button type="button" class="HeaderMenu-link border-0 width-full width-lg-auto px-0 px-lg-2 py-lg-2 no-wrap d-flex flex-items-center flex-justify-between js-details-target" aria-expanded="false">
        Resources
        <svg opacity="0.5" aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-chevron-down HeaderMenu-icon ml-1">
    <path d="M12.78 5.22a.749.749 0 0 1 0 1.06l-4.25 4.25a.749.749 0 0 1-1.06 0L3.22 6.28a.749.749 0 1 1 1.06-1.06L8 8.939l3.72-3.719a.749.749 0 0 1 1.06 0Z"></path>
</svg>
      </button>
      <div class="HeaderMenu-dropdown dropdown-menu rounded m-0 p-0 pt-2 pt-lg-4 position-relative position-lg-absolute left-0 left-lg-n3 pb-2 pb-lg-4 d-lg-flex flex-wrap dropdown-menu-wide">
          <div class="HeaderMenu-column px-lg-4 border-lg-right mb-4 mb-lg-0 pr-lg-7">
              <div class="border-bottom pb-3 pb-lg-0 border-lg-bottom-0">
                    <span class="d-block h4 color-fg-default my-1" id="resources-topics-heading">Topics</span>
                <ul class="list-style-none f5" aria-labelledby="resources-topics-heading">
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;ai&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;ai_link_resources_navbar&quot;}" href="/resources/articles/ai">
      AI

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;devops&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;devops_link_resources_navbar&quot;}" href="/resources/articles/devops">
      DevOps

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;security&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;security_link_resources_navbar&quot;}" href="/resources/articles/security">
      Security

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;software_development&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;software_development_link_resources_navbar&quot;}" href="/resources/articles/software-development">
      Software Development

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;view_all&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;view_all_link_resources_navbar&quot;}" href="/resources/articles">
      View all

    
</a></li>

                </ul>
              </div>
          </div>
          <div class="HeaderMenu-column px-lg-4">
              <div class="border-bottom pb-3 pb-lg-0 border-lg-bottom-0 border-bottom-0">
                    <span class="d-block h4 color-fg-default my-1" id="resources-explore-heading">Explore</span>
                <ul class="list-style-none f5" aria-labelledby="resources-explore-heading">
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary Link--external" target="_blank" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;learning_pathways&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;learning_pathways_link_resources_navbar&quot;}" href="https://resources.github.com/learn/pathways">
      Learning Pathways

    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-link-external HeaderMenu-external-icon color-fg-subtle">
    <path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path>
</svg>
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary Link--external" target="_blank" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;white_papers_ebooks_webinars&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;white_papers_ebooks_webinars_link_resources_navbar&quot;}" href="https://resources.github.com">
      White papers, Ebooks, Webinars

    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-link-external HeaderMenu-external-icon color-fg-subtle">
    <path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path>
</svg>
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;customer_stories&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;customer_stories_link_resources_navbar&quot;}" href="https://github.com/customer-stories">
      Customer Stories

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary Link--external" target="_blank" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;partners&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;partners_link_resources_navbar&quot;}" href="https://partner.github.com">
      Partners

    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-link-external HeaderMenu-external-icon color-fg-subtle">
    <path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path>
</svg>
</a></li>

                </ul>
              </div>
          </div>
      </div>
</li>


                <li class="HeaderMenu-item position-relative flex-wrap flex-justify-between flex-items-center d-block d-lg-flex flex-lg-nowrap flex-lg-items-center js-details-container js-header-menu-item">
      <button type="button" class="HeaderMenu-link border-0 width-full width-lg-auto px-0 px-lg-2 py-lg-2 no-wrap d-flex flex-items-center flex-justify-between js-details-target" aria-expanded="false">
        Open Source
        <svg opacity="0.5" aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-chevron-down HeaderMenu-icon ml-1">
    <path d="M12.78 5.22a.749.749 0 0 1 0 1.06l-4.25 4.25a.749.749 0 0 1-1.06 0L3.22 6.28a.749.749 0 1 1 1.06-1.06L8 8.939l3.72-3.719a.749.749 0 0 1 1.06 0Z"></path>
</svg>
      </button>
      <div class="HeaderMenu-dropdown dropdown-menu rounded m-0 p-0 pt-2 pt-lg-4 position-relative position-lg-absolute left-0 left-lg-n3 pb-2 pb-lg-4 px-lg-4">
          <div class="HeaderMenu-column">
              <div class="border-bottom pb-3 pb-lg-0 pb-lg-3 mb-3 mb-lg-0 mb-lg-3">
                <ul class="list-style-none f5" >
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;github_sponsors&quot;,&quot;context&quot;:&quot;open_source&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;github_sponsors_link_open_source_navbar&quot;}" href="/sponsors">
      
      <div>
        <div class="color-fg-default h4">GitHub Sponsors</div>
        Fund open source developers
      </div>

    
</a></li>

                </ul>
              </div>
              <div class="border-bottom pb-3 pb-lg-0 pb-lg-3 mb-3 mb-lg-0 mb-lg-3">
                <ul class="list-style-none f5" >
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;the_readme_project&quot;,&quot;context&quot;:&quot;open_source&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;the_readme_project_link_open_source_navbar&quot;}" href="https://github.com/readme">
      
      <div>
        <div class="color-fg-default h4">The ReadME Project</div>
        GitHub community articles
      </div>

    
</a></li>

                </ul>
              </div>
              <div class="border-bottom pb-3 pb-lg-0 border-bottom-0">
                    <span class="d-block h4 color-fg-default my-1" id="open-source-repositories-heading">Repositories</span>
                <ul class="list-style-none f5" aria-labelledby="open-source-repositories-heading">
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;topics&quot;,&quot;context&quot;:&quot;open_source&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;topics_link_open_source_navbar&quot;}" href="https://github.com/topics">
      Topics

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;trending&quot;,&quot;context&quot;:&quot;open_source&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;trending_link_open_source_navbar&quot;}" href="https://github.com/trending">
      Trending

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;collections&quot;,&quot;context&quot;:&quot;open_source&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;collections_link_open_source_navbar&quot;}" href="https://github.com/collections">
      Collections

    
</a></li>

                </ul>
              </div>
          </div>
      </div>
</li>


                <li class="HeaderMenu-item position-relative flex-wrap flex-justify-between flex-items-center d-block d-lg-flex flex-lg-nowrap flex-lg-items-center js-details-container js-header-menu-item">
      <button type="button" class="HeaderMenu-link border-0 width-full width-lg-auto px-0 px-lg-2 py-lg-2 no-wrap d-flex flex-items-center flex-justify-between js-details-target" aria-expanded="false">
        Enterprise
        <svg opacity="0.5" aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-chevron-down HeaderMenu-icon ml-1">
    <path d="M12.78 5.22a.749.749 0 0 1 0 1.06l-4.25 4.25a.749.749 0 0 1-1.06 0L3.22 6.28a.749.749 0 1 1 1.06-1.06L8 8.939l3.72-3.719a.749.749 0 0 1 1.06 0Z"></path>
</svg>
      </button>
      <div class="HeaderMenu-dropdown dropdown-menu rounded m-0 p-0 pt-2 pt-lg-4 position-relative position-lg-absolute left-0 left-lg-n3 pb-2 pb-lg-4 px-lg-4">
          <div class="HeaderMenu-column">
              <div class="border-bottom pb-3 pb-lg-0 pb-lg-3 mb-3 mb-lg-0 mb-lg-3">
                <ul class="list-style-none f5" >
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;enterprise_platform&quot;,&quot;context&quot;:&quot;enterprise&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;enterprise_platform_link_enterprise_navbar&quot;}" href="/enterprise">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-stack color-fg-subtle mr-3">
    <path d="M11.063 1.456a1.749 1.749 0 0 1 1.874 0l8.383 5.316a1.751 1.751 0 0 1 0 2.956l-8.383 5.316a1.749 1.749 0 0 1-1.874 0L2.68 9.728a1.751 1.751 0 0 1 0-2.956Zm1.071 1.267a.25.25 0 0 0-.268 0L3.483 8.039a.25.25 0 0 0 0 .422l8.383 5.316a.25.25 0 0 0 .268 0l8.383-5.316a.25.25 0 0 0 0-.422Z"></path><path d="M1.867 12.324a.75.75 0 0 1 1.035-.232l8.964 5.685a.25.25 0 0 0 .268 0l8.964-5.685a.75.75 0 0 1 .804 1.267l-8.965 5.685a1.749 1.749 0 0 1-1.874 0l-8.965-5.685a.75.75 0 0 1-.231-1.035Z"></path><path d="M1.867 16.324a.75.75 0 0 1 1.035-.232l8.964 5.685a.25.25 0 0 0 .268 0l8.964-5.685a.75.75 0 0 1 .804 1.267l-8.965 5.685a1.749 1.749 0 0 1-1.874 0l-8.965-5.685a.75.75 0 0 1-.231-1.035Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Enterprise platform</div>
        AI-powered developer platform
      </div>

    
</a></li>

                </ul>
              </div>
              <div class="border-bottom pb-3 pb-lg-0 border-bottom-0">
                    <span class="d-block h4 color-fg-default my-1" id="enterprise-available-add-ons-heading">Available add-ons</span>
                <ul class="list-style-none f5" aria-labelledby="enterprise-available-add-ons-heading">
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description pb-lg-3" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;advanced_security&quot;,&quot;context&quot;:&quot;enterprise&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;advanced_security_link_enterprise_navbar&quot;}" href="https://github.com/enterprise/advanced-security">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-shield-check color-fg-subtle mr-3">
    <path d="M16.53 9.78a.75.75 0 0 0-1.06-1.06L11 13.19l-1.97-1.97a.75.75 0 0 0-1.06 1.06l2.5 2.5a.75.75 0 0 0 1.06 0l5-5Z"></path><path d="m12.54.637 8.25 2.675A1.75 1.75 0 0 1 22 4.976V10c0 6.19-3.771 10.704-9.401 12.83a1.704 1.704 0 0 1-1.198 0C5.77 20.705 2 16.19 2 10V4.976c0-.758.489-1.43 1.21-1.664L11.46.637a1.748 1.748 0 0 1 1.08 0Zm-.617 1.426-8.25 2.676a.249.249 0 0 0-.173.237V10c0 5.46 3.28 9.483 8.43 11.426a.199.199 0 0 0 .14 0C17.22 19.483 20.5 15.461 20.5 10V4.976a.25.25 0 0 0-.173-.237l-8.25-2.676a.253.253 0 0 0-.154 0Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Advanced Security</div>
        Enterprise-grade security features
      </div>

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description pb-lg-3" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;github_copilot&quot;,&quot;context&quot;:&quot;enterprise&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;github_copilot_link_enterprise_navbar&quot;}" href="/features/copilot#enterprise">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-copilot color-fg-subtle mr-3">
    <path d="M23.922 16.992c-.861 1.495-5.859 5.023-11.922 5.023-6.063 0-11.061-3.528-11.922-5.023A.641.641 0 0 1 0 16.736v-2.869a.841.841 0 0 1 .053-.22c.372-.935 1.347-2.292 2.605-2.656.167-.429.414-1.055.644-1.517a10.195 10.195 0 0 1-.052-1.086c0-1.331.282-2.499 1.132-3.368.397-.406.89-.717 1.474-.952 1.399-1.136 3.392-2.093 6.122-2.093 2.731 0 4.767.957 6.166 2.093.584.235 1.077.546 1.474.952.85.869 1.132 2.037 1.132 3.368 0 .368-.014.733-.052 1.086.23.462.477 1.088.644 1.517 1.258.364 2.233 1.721 2.605 2.656a.832.832 0 0 1 .053.22v2.869a.641.641 0 0 1-.078.256ZM12.172 11h-.344a4.323 4.323 0 0 1-.355.508C10.703 12.455 9.555 13 7.965 13c-1.725 0-2.989-.359-3.782-1.259a2.005 2.005 0 0 1-.085-.104L4 11.741v6.585c1.435.779 4.514 2.179 8 2.179 3.486 0 6.565-1.4 8-2.179v-6.585l-.098-.104s-.033.045-.085.104c-.793.9-2.057 1.259-3.782 1.259-1.59 0-2.738-.545-3.508-1.492a4.323 4.323 0 0 1-.355-.508h-.016.016Zm.641-2.935c.136 1.057.403 1.913.878 2.497.442.544 1.134.938 2.344.938 1.573 0 2.292-.337 2.657-.751.384-.435.558-1.15.558-2.361 0-1.14-.243-1.847-.705-2.319-.477-.488-1.319-.862-2.824-1.025-1.487-.161-2.192.138-2.533.529-.269.307-.437.808-.438 1.578v.021c0 .265.021.562.063.893Zm-1.626 0c.042-.331.063-.628.063-.894v-.02c-.001-.77-.169-1.271-.438-1.578-.341-.391-1.046-.69-2.533-.529-1.505.163-2.347.537-2.824 1.025-.462.472-.705 1.179-.705 2.319 0 1.211.175 1.926.558 2.361.365.414 1.084.751 2.657.751 1.21 0 1.902-.394 2.344-.938.475-.584.742-1.44.878-2.497Z"></path><path d="M14.5 14.25a1 1 0 0 1 1 1v2a1 1 0 0 1-2 0v-2a1 1 0 0 1 1-1Zm-5 0a1 1 0 0 1 1 1v2a1 1 0 0 1-2 0v-2a1 1 0 0 1 1-1Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">GitHub Copilot</div>
        Enterprise-grade AI features
      </div>

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;premium_support&quot;,&quot;context&quot;:&quot;enterprise&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;premium_support_link_enterprise_navbar&quot;}" href="/premium-support">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-comment-discussion color-fg-subtle mr-3">
    <path d="M1.75 1h12.5c.966 0 1.75.784 1.75 1.75v9.5A1.75 1.75 0 0 1 14.25 14H8.061l-2.574 2.573A1.458 1.458 0 0 1 3 15.543V14H1.75A1.75 1.75 0 0 1 0 12.25v-9.5C0 1.784.784 1 1.75 1ZM1.5 2.75v9.5c0 .138.112.25.25.25h2a.75.75 0 0 1 .75.75v2.19l2.72-2.72a.749.749 0 0 1 .53-.22h6.5a.25.25 0 0 0 .25-.25v-9.5a.25.25 0 0 0-.25-.25H1.75a.25.25 0 0 0-.25.25Z"></path><path d="M22.5 8.75a.25.25 0 0 0-.25-.25h-3.5a.75.75 0 0 1 0-1.5h3.5c.966 0 1.75.784 1.75 1.75v9.5A1.75 1.75 0 0 1 22.25 20H21v1.543a1.457 1.457 0 0 1-2.487 1.03L15.939 20H10.75A1.75 1.75 0 0 1 9 18.25v-1.465a.75.75 0 0 1 1.5 0v1.465c0 .138.112.25.25.25h5.5a.75.75 0 0 1 .53.22l2.72 2.72v-2.19a.75.75 0 0 1 .75-.75h2a.25.25 0 0 0 .25-.25v-9.5Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Premium Support</div>
        Enterprise-grade 24/7 support
      </div>

    
</a></li>

                </ul>
              </div>
          </div>
      </div>
</li>


                <li class="HeaderMenu-item position-relative flex-wrap flex-justify-between flex-items-center d-block d-lg-flex flex-lg-nowrap flex-lg-items-center js-details-container js-header-menu-item">
    <a class="HeaderMenu-link no-underline px-0 px-lg-2 py-3 py-lg-2 d-block d-lg-inline-block" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;pricing&quot;,&quot;context&quot;:&quot;global&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;pricing_link_global_navbar&quot;}" href="https://github.com/pricing">Pricing</a>
</li>

            </ul>
          </nav>

        <div class="d-flex flex-column flex-lg-row width-full flex-justify-end flex-lg-items-center text-center mt-3 mt-lg-0 text-lg-left ml-lg-3">
                


<qbsearch-input class="search-input" data-scope="repo:strojanowski/ALPsLFV" data-custom-scopes-path="/search/custom_scopes" data-delete-custom-scopes-csrf="8e_jUcA6_VwvU1lMzZmev7t6iEAdb8cf1r8H2OGZ-xm0Y4hwSXs6xcHNPYzONieuS-9yXK1w9H3I4rw5oPlVNw" data-max-custom-scopes="10" data-header-redesign-enabled="false" data-initial-value="" data-blackbird-suggestions-path="/search/suggestions" data-jump-to-suggestions-path="/_graphql/GetSuggestedNavigationDestinations" data-current-repository="strojanowski/ALPsLFV" data-current-org="" data-current-owner="strojanowski" data-logged-in="false" data-copilot-chat-enabled="false" data-nl-search-enabled="false" data-retain-scroll-position="true">
  <div
    class="search-input-container search-with-dialog position-relative d-flex flex-row flex-items-center mr-4 rounded"
    data-action="click:qbsearch-input#searchInputContainerClicked"
  >
      <button
        type="button"
        class="header-search-button placeholder  input-button form-control d-flex flex-1 flex-self-stretch flex-items-center no-wrap width-full py-0 pl-2 pr-0 text-left border-0 box-shadow-none"
        data-target="qbsearch-input.inputButton"
        aria-label="Search or jump to…"
        aria-haspopup="dialog"
        placeholder="Search or jump to..."
        data-hotkey=s,/
        autocapitalize="off"
        data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;searchbar&quot;,&quot;context&quot;:&quot;global&quot;,&quot;tag&quot;:&quot;input&quot;,&quot;label&quot;:&quot;searchbar_input_global_navbar&quot;}"
        data-action="click:qbsearch-input#handleExpand"
      >
        <div class="mr-2 color-fg-muted">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-search">
    <path d="M10.68 11.74a6 6 0 0 1-7.922-8.982 6 6 0 0 1 8.982 7.922l3.04 3.04a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215ZM11.5 7a4.499 4.499 0 1 0-8.997 0A4.499 4.499 0 0 0 11.5 7Z"></path>
</svg>
        </div>
        <span class="flex-1" data-target="qbsearch-input.inputButtonText">Search or jump to...</span>
          <div class="d-flex" data-target="qbsearch-input.hotkeyIndicator">
            <svg xmlns="http://www.w3.org/2000/svg" width="22" height="20" aria-hidden="true" class="mr-1"><path fill="none" stroke="#979A9C" opacity=".4" d="M3.5.5h12c1.7 0 3 1.3 3 3v13c0 1.7-1.3 3-3 3h-12c-1.7 0-3-1.3-3-3v-13c0-1.7 1.3-3 3-3z"></path><path fill="#979A9C" d="M11.8 6L8 15.1h-.9L10.8 6h1z"></path></svg>

          </div>
      </button>

    <input type="hidden" name="type" class="js-site-search-type-field">

    
<div class="Overlay--hidden " data-modal-dialog-overlay>
  <modal-dialog data-action="close:qbsearch-input#handleClose cancel:qbsearch-input#handleClose" data-target="qbsearch-input.searchSuggestionsDialog" role="dialog" id="search-suggestions-dialog" aria-modal="true" aria-labelledby="search-suggestions-dialog-header" data-view-component="true" class="Overlay Overlay--width-large Overlay--height-auto">
      <h1 id="search-suggestions-dialog-header" class="sr-only">Search code, repositories, users, issues, pull requests...</h1>
    <div class="Overlay-body Overlay-body--paddingNone">
      
          <div data-view-component="true">        <div class="search-suggestions position-fixed width-full color-shadow-large border color-fg-default color-bg-default overflow-hidden d-flex flex-column query-builder-container"
          style="border-radius: 12px;"
          data-target="qbsearch-input.queryBuilderContainer"
          hidden
        >
          <!-- '"` --><!-- </textarea></xmp> --></option></form><form id="query-builder-test-form" action="" accept-charset="UTF-8" method="get">
  <query-builder data-target="qbsearch-input.queryBuilder" id="query-builder-query-builder-test" data-filter-key=":" data-view-component="true" class="QueryBuilder search-query-builder">
    <div class="FormControl FormControl--fullWidth">
      <label id="query-builder-test-label" for="query-builder-test" class="FormControl-label sr-only">
        Search
      </label>
      <div
        class="QueryBuilder-StyledInput width-fit "
        data-target="query-builder.styledInput"
      >
          <span id="query-builder-test-leadingvisual-wrap" class="FormControl-input-leadingVisualWrap QueryBuilder-leadingVisualWrap">
            <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-search FormControl-input-leadingVisual">
    <path d="M10.68 11.74a6 6 0 0 1-7.922-8.982 6 6 0 0 1 8.982 7.922l3.04 3.04a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215ZM11.5 7a4.499 4.499 0 1 0-8.997 0A4.499 4.499 0 0 0 11.5 7Z"></path>
</svg>
          </span>
        <div data-target="query-builder.styledInputContainer" class="QueryBuilder-StyledInputContainer">
          <div
            aria-hidden="true"
            class="QueryBuilder-StyledInputContent"
            data-target="query-builder.styledInputContent"
          ></div>
          <div class="QueryBuilder-InputWrapper">
            <div aria-hidden="true" class="QueryBuilder-Sizer" data-target="query-builder.sizer"></div>
            <input id="query-builder-test" name="query-builder-test" value="" autocomplete="off" type="text" role="combobox" spellcheck="false" aria-expanded="false" aria-describedby="validation-ecb2b578-98af-4df8-a286-a60dc09a498d" data-target="query-builder.input" data-action="
          input:query-builder#inputChange
          blur:query-builder#inputBlur
          keydown:query-builder#inputKeydown
          focus:query-builder#inputFocus
        " data-view-component="true" class="FormControl-input QueryBuilder-Input FormControl-medium" />
          </div>
        </div>
          <span class="sr-only" id="query-builder-test-clear">Clear</span>
          <button role="button" id="query-builder-test-clear-button" aria-labelledby="query-builder-test-clear query-builder-test-label" data-target="query-builder.clearButton" data-action="
                click:query-builder#clear
                focus:query-builder#clearButtonFocus
                blur:query-builder#clearButtonBlur
              " variant="small" hidden="hidden" type="button" data-view-component="true" class="Button Button--iconOnly Button--invisible Button--medium mr-1 px-2 py-0 d-flex flex-items-center rounded-1 color-fg-muted">  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x-circle-fill Button-visual">
    <path d="M2.343 13.657A8 8 0 1 1 13.658 2.343 8 8 0 0 1 2.343 13.657ZM6.03 4.97a.751.751 0 0 0-1.042.018.751.751 0 0 0-.018 1.042L6.94 8 4.97 9.97a.749.749 0 0 0 .326 1.275.749.749 0 0 0 .734-.215L8 9.06l1.97 1.97a.749.749 0 0 0 1.275-.326.749.749 0 0 0-.215-.734L9.06 8l1.97-1.97a.749.749 0 0 0-.326-1.275.749.749 0 0 0-.734.215L8 6.94Z"></path>
</svg>
</button>

      </div>
      <template id="search-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-search">
    <path d="M10.68 11.74a6 6 0 0 1-7.922-8.982 6 6 0 0 1 8.982 7.922l3.04 3.04a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215ZM11.5 7a4.499 4.499 0 1 0-8.997 0A4.499 4.499 0 0 0 11.5 7Z"></path>
</svg>
</template>

<template id="code-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-code">
    <path d="m11.28 3.22 4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.749.749 0 0 1-1.275-.326.749.749 0 0 1 .215-.734L13.94 8l-3.72-3.72a.749.749 0 0 1 .326-1.275.749.749 0 0 1 .734.215Zm-6.56 0a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042L2.06 8l3.72 3.72a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L.47 8.53a.75.75 0 0 1 0-1.06Z"></path>
</svg>
</template>

<template id="file-code-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-file-code">
    <path d="M4 1.75C4 .784 4.784 0 5.75 0h5.586c.464 0 .909.184 1.237.513l2.914 2.914c.329.328.513.773.513 1.237v8.586A1.75 1.75 0 0 1 14.25 15h-9a.75.75 0 0 1 0-1.5h9a.25.25 0 0 0 .25-.25V6h-2.75A1.75 1.75 0 0 1 10 4.25V1.5H5.75a.25.25 0 0 0-.25.25v2.5a.75.75 0 0 1-1.5 0Zm1.72 4.97a.75.75 0 0 1 1.06 0l2 2a.75.75 0 0 1 0 1.06l-2 2a.749.749 0 0 1-1.275-.326.749.749 0 0 1 .215-.734l1.47-1.47-1.47-1.47a.75.75 0 0 1 0-1.06ZM3.28 7.78 1.81 9.25l1.47 1.47a.751.751 0 0 1-.018 1.042.751.751 0 0 1-1.042.018l-2-2a.75.75 0 0 1 0-1.06l2-2a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042Zm8.22-6.218V4.25c0 .138.112.25.25.25h2.688l-.011-.013-2.914-2.914-.013-.011Z"></path>
</svg>
</template>

<template id="history-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-history">
    <path d="m.427 1.927 1.215 1.215a8.002 8.002 0 1 1-1.6 5.685.75.75 0 1 1 1.493-.154 6.5 6.5 0 1 0 1.18-4.458l1.358 1.358A.25.25 0 0 1 3.896 6H.25A.25.25 0 0 1 0 5.75V2.104a.25.25 0 0 1 .427-.177ZM7.75 4a.75.75 0 0 1 .75.75v2.992l2.028.812a.75.75 0 0 1-.557 1.392l-2.5-1A.751.751 0 0 1 7 8.25v-3.5A.75.75 0 0 1 7.75 4Z"></path>
</svg>
</template>

<template id="repo-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-repo">
    <path d="M2 2.5A2.5 2.5 0 0 1 4.5 0h8.75a.75.75 0 0 1 .75.75v12.5a.75.75 0 0 1-.75.75h-2.5a.75.75 0 0 1 0-1.5h1.75v-2h-8a1 1 0 0 0-.714 1.7.75.75 0 1 1-1.072 1.05A2.495 2.495 0 0 1 2 11.5Zm10.5-1h-8a1 1 0 0 0-1 1v6.708A2.486 2.486 0 0 1 4.5 9h8ZM5 12.25a.25.25 0 0 1 .25-.25h3.5a.25.25 0 0 1 .25.25v3.25a.25.25 0 0 1-.4.2l-1.45-1.087a.249.249 0 0 0-.3 0L5.4 15.7a.25.25 0 0 1-.4-.2Z"></path>
</svg>
</template>

<template id="bookmark-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-bookmark">
    <path d="M3 2.75C3 1.784 3.784 1 4.75 1h6.5c.966 0 1.75.784 1.75 1.75v11.5a.75.75 0 0 1-1.227.579L8 11.722l-3.773 3.107A.751.751 0 0 1 3 14.25Zm1.75-.25a.25.25 0 0 0-.25.25v9.91l3.023-2.489a.75.75 0 0 1 .954 0l3.023 2.49V2.75a.25.25 0 0 0-.25-.25Z"></path>
</svg>
</template>

<template id="plus-circle-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-plus-circle">
    <path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Zm7.25-3.25v2.5h2.5a.75.75 0 0 1 0 1.5h-2.5v2.5a.75.75 0 0 1-1.5 0v-2.5h-2.5a.75.75 0 0 1 0-1.5h2.5v-2.5a.75.75 0 0 1 1.5 0Z"></path>
</svg>
</template>

<template id="circle-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-dot-fill">
    <path d="M8 4a4 4 0 1 1 0 8 4 4 0 0 1 0-8Z"></path>
</svg>
</template>

<template id="trash-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-trash">
    <path d="M11 1.75V3h2.25a.75.75 0 0 1 0 1.5H2.75a.75.75 0 0 1 0-1.5H5V1.75C5 .784 5.784 0 6.75 0h2.5C10.216 0 11 .784 11 1.75ZM4.496 6.675l.66 6.6a.25.25 0 0 0 .249.225h5.19a.25.25 0 0 0 .249-.225l.66-6.6a.75.75 0 0 1 1.492.149l-.66 6.6A1.748 1.748 0 0 1 10.595 15h-5.19a1.75 1.75 0 0 1-1.741-1.575l-.66-6.6a.75.75 0 1 1 1.492-.15ZM6.5 1.75V3h3V1.75a.25.25 0 0 0-.25-.25h-2.5a.25.25 0 0 0-.25.25Z"></path>
</svg>
</template>

<template id="team-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-people">
    <path d="M2 5.5a3.5 3.5 0 1 1 5.898 2.549 5.508 5.508 0 0 1 3.034 4.084.75.75 0 1 1-1.482.235 4 4 0 0 0-7.9 0 .75.75 0 0 1-1.482-.236A5.507 5.507 0 0 1 3.102 8.05 3.493 3.493 0 0 1 2 5.5ZM11 4a3.001 3.001 0 0 1 2.22 5.018 5.01 5.01 0 0 1 2.56 3.012.749.749 0 0 1-.885.954.752.752 0 0 1-.549-.514 3.507 3.507 0 0 0-2.522-2.372.75.75 0 0 1-.574-.73v-.352a.75.75 0 0 1 .416-.672A1.5 1.5 0 0 0 11 5.5.75.75 0 0 1 11 4Zm-5.5-.5a2 2 0 1 0-.001 3.999A2 2 0 0 0 5.5 3.5Z"></path>
</svg>
</template>

<template id="project-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-project">
    <path d="M1.75 0h12.5C15.216 0 16 .784 16 1.75v12.5A1.75 1.75 0 0 1 14.25 16H1.75A1.75 1.75 0 0 1 0 14.25V1.75C0 .784.784 0 1.75 0ZM1.5 1.75v12.5c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25V1.75a.25.25 0 0 0-.25-.25H1.75a.25.25 0 0 0-.25.25ZM11.75 3a.75.75 0 0 1 .75.75v7.5a.75.75 0 0 1-1.5 0v-7.5a.75.75 0 0 1 .75-.75Zm-8.25.75a.75.75 0 0 1 1.5 0v5.5a.75.75 0 0 1-1.5 0ZM8 3a.75.75 0 0 1 .75.75v3.5a.75.75 0 0 1-1.5 0v-3.5A.75.75 0 0 1 8 3Z"></path>
</svg>
</template>

<template id="pencil-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-pencil">
    <path d="M11.013 1.427a1.75 1.75 0 0 1 2.474 0l1.086 1.086a1.75 1.75 0 0 1 0 2.474l-8.61 8.61c-.21.21-.47.364-.756.445l-3.251.93a.75.75 0 0 1-.927-.928l.929-3.25c.081-.286.235-.547.445-.758l8.61-8.61Zm.176 4.823L9.75 4.81l-6.286 6.287a.253.253 0 0 0-.064.108l-.558 1.953 1.953-.558a.253.253 0 0 0 .108-.064Zm1.238-3.763a.25.25 0 0 0-.354 0L10.811 3.75l1.439 1.44 1.263-1.263a.25.25 0 0 0 0-.354Z"></path>
</svg>
</template>

<template id="copilot-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-copilot">
    <path d="M7.998 15.035c-4.562 0-7.873-2.914-7.998-3.749V9.338c.085-.628.677-1.686 1.588-2.065.013-.07.024-.143.036-.218.029-.183.06-.384.126-.612-.201-.508-.254-1.084-.254-1.656 0-.87.128-1.769.693-2.484.579-.733 1.494-1.124 2.724-1.261 1.206-.134 2.262.034 2.944.765.05.053.096.108.139.165.044-.057.094-.112.143-.165.682-.731 1.738-.899 2.944-.765 1.23.137 2.145.528 2.724 1.261.566.715.693 1.614.693 2.484 0 .572-.053 1.148-.254 1.656.066.228.098.429.126.612.012.076.024.148.037.218.924.385 1.522 1.471 1.591 2.095v1.872c0 .766-3.351 3.795-8.002 3.795Zm0-1.485c2.28 0 4.584-1.11 5.002-1.433V7.862l-.023-.116c-.49.21-1.075.291-1.727.291-1.146 0-2.059-.327-2.71-.991A3.222 3.222 0 0 1 8 6.303a3.24 3.24 0 0 1-.544.743c-.65.664-1.563.991-2.71.991-.652 0-1.236-.081-1.727-.291l-.023.116v4.255c.419.323 2.722 1.433 5.002 1.433ZM6.762 2.83c-.193-.206-.637-.413-1.682-.297-1.019.113-1.479.404-1.713.7-.247.312-.369.789-.369 1.554 0 .793.129 1.171.308 1.371.162.181.519.379 1.442.379.853 0 1.339-.235 1.638-.54.315-.322.527-.827.617-1.553.117-.935-.037-1.395-.241-1.614Zm4.155-.297c-1.044-.116-1.488.091-1.681.297-.204.219-.359.679-.242 1.614.091.726.303 1.231.618 1.553.299.305.784.54 1.638.54.922 0 1.28-.198 1.442-.379.179-.2.308-.578.308-1.371 0-.765-.123-1.242-.37-1.554-.233-.296-.693-.587-1.713-.7Z"></path><path d="M6.25 9.037a.75.75 0 0 1 .75.75v1.501a.75.75 0 0 1-1.5 0V9.787a.75.75 0 0 1 .75-.75Zm4.25.75v1.501a.75.75 0 0 1-1.5 0V9.787a.75.75 0 0 1 1.5 0Z"></path>
</svg>
</template>

<template id="copilot-error-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-copilot-error">
    <path d="M16 11.24c0 .112-.072.274-.21.467L13 9.688V7.862l-.023-.116c-.49.21-1.075.291-1.727.291-.198 0-.388-.009-.571-.029L6.833 5.226a4.01 4.01 0 0 0 .17-.782c.117-.935-.037-1.395-.241-1.614-.193-.206-.637-.413-1.682-.297-.683.076-1.115.231-1.395.415l-1.257-.91c.579-.564 1.413-.877 2.485-.996 1.206-.134 2.262.034 2.944.765.05.053.096.108.139.165.044-.057.094-.112.143-.165.682-.731 1.738-.899 2.944-.765 1.23.137 2.145.528 2.724 1.261.566.715.693 1.614.693 2.484 0 .572-.053 1.148-.254 1.656.066.228.098.429.126.612.012.076.024.148.037.218.924.385 1.522 1.471 1.591 2.095Zm-5.083-8.707c-1.044-.116-1.488.091-1.681.297-.204.219-.359.679-.242 1.614.091.726.303 1.231.618 1.553.299.305.784.54 1.638.54.922 0 1.28-.198 1.442-.379.179-.2.308-.578.308-1.371 0-.765-.123-1.242-.37-1.554-.233-.296-.693-.587-1.713-.7Zm2.511 11.074c-1.393.776-3.272 1.428-5.43 1.428-4.562 0-7.873-2.914-7.998-3.749V9.338c.085-.628.677-1.686 1.588-2.065.013-.07.024-.143.036-.218.029-.183.06-.384.126-.612-.18-.455-.241-.963-.252-1.475L.31 4.107A.747.747 0 0 1 0 3.509V3.49a.748.748 0 0 1 .625-.73c.156-.026.306.047.435.139l14.667 10.578a.592.592 0 0 1 .227.264.752.752 0 0 1 .046.249v.022a.75.75 0 0 1-1.19.596Zm-1.367-.991L5.635 7.964a5.128 5.128 0 0 1-.889.073c-.652 0-1.236-.081-1.727-.291l-.023.116v4.255c.419.323 2.722 1.433 5.002 1.433 1.539 0 3.089-.505 4.063-.934Z"></path>
</svg>
</template>

<template id="workflow-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-workflow">
    <path d="M0 1.75C0 .784.784 0 1.75 0h3.5C6.216 0 7 .784 7 1.75v3.5A1.75 1.75 0 0 1 5.25 7H4v4a1 1 0 0 0 1 1h4v-1.25C9 9.784 9.784 9 10.75 9h3.5c.966 0 1.75.784 1.75 1.75v3.5A1.75 1.75 0 0 1 14.25 16h-3.5A1.75 1.75 0 0 1 9 14.25v-.75H5A2.5 2.5 0 0 1 2.5 11V7h-.75A1.75 1.75 0 0 1 0 5.25Zm1.75-.25a.25.25 0 0 0-.25.25v3.5c0 .138.112.25.25.25h3.5a.25.25 0 0 0 .25-.25v-3.5a.25.25 0 0 0-.25-.25Zm9 9a.25.25 0 0 0-.25.25v3.5c0 .138.112.25.25.25h3.5a.25.25 0 0 0 .25-.25v-3.5a.25.25 0 0 0-.25-.25Z"></path>
</svg>
</template>

<template id="book-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-book">
    <path d="M0 1.75A.75.75 0 0 1 .75 1h4.253c1.227 0 2.317.59 3 1.501A3.743 3.743 0 0 1 11.006 1h4.245a.75.75 0 0 1 .75.75v10.5a.75.75 0 0 1-.75.75h-4.507a2.25 2.25 0 0 0-1.591.659l-.622.621a.75.75 0 0 1-1.06 0l-.622-.621A2.25 2.25 0 0 0 5.258 13H.75a.75.75 0 0 1-.75-.75Zm7.251 10.324.004-5.073-.002-2.253A2.25 2.25 0 0 0 5.003 2.5H1.5v9h3.757a3.75 3.75 0 0 1 1.994.574ZM8.755 4.75l-.004 7.322a3.752 3.752 0 0 1 1.992-.572H14.5v-9h-3.495a2.25 2.25 0 0 0-2.25 2.25Z"></path>
</svg>
</template>

<template id="code-review-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-code-review">
    <path d="M1.75 1h12.5c.966 0 1.75.784 1.75 1.75v8.5A1.75 1.75 0 0 1 14.25 13H8.061l-2.574 2.573A1.458 1.458 0 0 1 3 14.543V13H1.75A1.75 1.75 0 0 1 0 11.25v-8.5C0 1.784.784 1 1.75 1ZM1.5 2.75v8.5c0 .138.112.25.25.25h2a.75.75 0 0 1 .75.75v2.19l2.72-2.72a.749.749 0 0 1 .53-.22h6.5a.25.25 0 0 0 .25-.25v-8.5a.25.25 0 0 0-.25-.25H1.75a.25.25 0 0 0-.25.25Zm5.28 1.72a.75.75 0 0 1 0 1.06L5.31 7l1.47 1.47a.751.751 0 0 1-.018 1.042.751.751 0 0 1-1.042.018l-2-2a.75.75 0 0 1 0-1.06l2-2a.75.75 0 0 1 1.06 0Zm2.44 0a.75.75 0 0 1 1.06 0l2 2a.75.75 0 0 1 0 1.06l-2 2a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L10.69 7 9.22 5.53a.75.75 0 0 1 0-1.06Z"></path>
</svg>
</template>

<template id="codespaces-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-codespaces">
    <path d="M0 11.25c0-.966.784-1.75 1.75-1.75h12.5c.966 0 1.75.784 1.75 1.75v3A1.75 1.75 0 0 1 14.25 16H1.75A1.75 1.75 0 0 1 0 14.25Zm2-9.5C2 .784 2.784 0 3.75 0h8.5C13.216 0 14 .784 14 1.75v5a1.75 1.75 0 0 1-1.75 1.75h-8.5A1.75 1.75 0 0 1 2 6.75Zm1.75-.25a.25.25 0 0 0-.25.25v5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-5a.25.25 0 0 0-.25-.25Zm-2 9.5a.25.25 0 0 0-.25.25v3c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25v-3a.25.25 0 0 0-.25-.25Z"></path><path d="M7 12.75a.75.75 0 0 1 .75-.75h4.5a.75.75 0 0 1 0 1.5h-4.5a.75.75 0 0 1-.75-.75Zm-4 0a.75.75 0 0 1 .75-.75h.5a.75.75 0 0 1 0 1.5h-.5a.75.75 0 0 1-.75-.75Z"></path>
</svg>
</template>

<template id="comment-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-comment">
    <path d="M1 2.75C1 1.784 1.784 1 2.75 1h10.5c.966 0 1.75.784 1.75 1.75v7.5A1.75 1.75 0 0 1 13.25 12H9.06l-2.573 2.573A1.458 1.458 0 0 1 4 13.543V12H2.75A1.75 1.75 0 0 1 1 10.25Zm1.75-.25a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h2a.75.75 0 0 1 .75.75v2.19l2.72-2.72a.749.749 0 0 1 .53-.22h4.5a.25.25 0 0 0 .25-.25v-7.5a.25.25 0 0 0-.25-.25Z"></path>
</svg>
</template>

<template id="comment-discussion-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-comment-discussion">
    <path d="M1.75 1h8.5c.966 0 1.75.784 1.75 1.75v5.5A1.75 1.75 0 0 1 10.25 10H7.061l-2.574 2.573A1.458 1.458 0 0 1 2 11.543V10h-.25A1.75 1.75 0 0 1 0 8.25v-5.5C0 1.784.784 1 1.75 1ZM1.5 2.75v5.5c0 .138.112.25.25.25h1a.75.75 0 0 1 .75.75v2.19l2.72-2.72a.749.749 0 0 1 .53-.22h3.5a.25.25 0 0 0 .25-.25v-5.5a.25.25 0 0 0-.25-.25h-8.5a.25.25 0 0 0-.25.25Zm13 2a.25.25 0 0 0-.25-.25h-.5a.75.75 0 0 1 0-1.5h.5c.966 0 1.75.784 1.75 1.75v5.5A1.75 1.75 0 0 1 14.25 12H14v1.543a1.458 1.458 0 0 1-2.487 1.03L9.22 12.28a.749.749 0 0 1 .326-1.275.749.749 0 0 1 .734.215l2.22 2.22v-2.19a.75.75 0 0 1 .75-.75h1a.25.25 0 0 0 .25-.25Z"></path>
</svg>
</template>

<template id="organization-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-organization">
    <path d="M1.75 16A1.75 1.75 0 0 1 0 14.25V1.75C0 .784.784 0 1.75 0h8.5C11.216 0 12 .784 12 1.75v12.5c0 .085-.006.168-.018.25h2.268a.25.25 0 0 0 .25-.25V8.285a.25.25 0 0 0-.111-.208l-1.055-.703a.749.749 0 1 1 .832-1.248l1.055.703c.487.325.779.871.779 1.456v5.965A1.75 1.75 0 0 1 14.25 16h-3.5a.766.766 0 0 1-.197-.026c-.099.017-.2.026-.303.026h-3a.75.75 0 0 1-.75-.75V14h-1v1.25a.75.75 0 0 1-.75.75Zm-.25-1.75c0 .138.112.25.25.25H4v-1.25a.75.75 0 0 1 .75-.75h2.5a.75.75 0 0 1 .75.75v1.25h2.25a.25.25 0 0 0 .25-.25V1.75a.25.25 0 0 0-.25-.25h-8.5a.25.25 0 0 0-.25.25ZM3.75 6h.5a.75.75 0 0 1 0 1.5h-.5a.75.75 0 0 1 0-1.5ZM3 3.75A.75.75 0 0 1 3.75 3h.5a.75.75 0 0 1 0 1.5h-.5A.75.75 0 0 1 3 3.75Zm4 3A.75.75 0 0 1 7.75 6h.5a.75.75 0 0 1 0 1.5h-.5A.75.75 0 0 1 7 6.75ZM7.75 3h.5a.75.75 0 0 1 0 1.5h-.5a.75.75 0 0 1 0-1.5ZM3 9.75A.75.75 0 0 1 3.75 9h.5a.75.75 0 0 1 0 1.5h-.5A.75.75 0 0 1 3 9.75ZM7.75 9h.5a.75.75 0 0 1 0 1.5h-.5a.75.75 0 0 1 0-1.5Z"></path>
</svg>
</template>

<template id="rocket-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-rocket">
    <path d="M14.064 0h.186C15.216 0 16 .784 16 1.75v.186a8.752 8.752 0 0 1-2.564 6.186l-.458.459c-.314.314-.641.616-.979.904v3.207c0 .608-.315 1.172-.833 1.49l-2.774 1.707a.749.749 0 0 1-1.11-.418l-.954-3.102a1.214 1.214 0 0 1-.145-.125L3.754 9.816a1.218 1.218 0 0 1-.124-.145L.528 8.717a.749.749 0 0 1-.418-1.11l1.71-2.774A1.748 1.748 0 0 1 3.31 4h3.204c.288-.338.59-.665.904-.979l.459-.458A8.749 8.749 0 0 1 14.064 0ZM8.938 3.623h-.002l-.458.458c-.76.76-1.437 1.598-2.02 2.5l-1.5 2.317 2.143 2.143 2.317-1.5c.902-.583 1.74-1.26 2.499-2.02l.459-.458a7.25 7.25 0 0 0 2.123-5.127V1.75a.25.25 0 0 0-.25-.25h-.186a7.249 7.249 0 0 0-5.125 2.123ZM3.56 14.56c-.732.732-2.334 1.045-3.005 1.148a.234.234 0 0 1-.201-.064.234.234 0 0 1-.064-.201c.103-.671.416-2.273 1.15-3.003a1.502 1.502 0 1 1 2.12 2.12Zm6.94-3.935c-.088.06-.177.118-.266.175l-2.35 1.521.548 1.783 1.949-1.2a.25.25 0 0 0 .119-.213ZM3.678 8.116 5.2 5.766c.058-.09.117-.178.176-.266H3.309a.25.25 0 0 0-.213.119l-1.2 1.95ZM12 5a1 1 0 1 1-2 0 1 1 0 0 1 2 0Z"></path>
</svg>
</template>

<template id="shield-check-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-shield-check">
    <path d="m8.533.133 5.25 1.68A1.75 1.75 0 0 1 15 3.48V7c0 1.566-.32 3.182-1.303 4.682-.983 1.498-2.585 2.813-5.032 3.855a1.697 1.697 0 0 1-1.33 0c-2.447-1.042-4.049-2.357-5.032-3.855C1.32 10.182 1 8.566 1 7V3.48a1.75 1.75 0 0 1 1.217-1.667l5.25-1.68a1.748 1.748 0 0 1 1.066 0Zm-.61 1.429.001.001-5.25 1.68a.251.251 0 0 0-.174.237V7c0 1.36.275 2.666 1.057 3.859.784 1.194 2.121 2.342 4.366 3.298a.196.196 0 0 0 .154 0c2.245-.957 3.582-2.103 4.366-3.297C13.225 9.666 13.5 8.358 13.5 7V3.48a.25.25 0 0 0-.174-.238l-5.25-1.68a.25.25 0 0 0-.153 0ZM11.28 6.28l-3.5 3.5a.75.75 0 0 1-1.06 0l-1.5-1.5a.749.749 0 0 1 .326-1.275.749.749 0 0 1 .734.215l.97.97 2.97-2.97a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042Z"></path>
</svg>
</template>

<template id="heart-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-heart">
    <path d="m8 14.25.345.666a.75.75 0 0 1-.69 0l-.008-.004-.018-.01a7.152 7.152 0 0 1-.31-.17 22.055 22.055 0 0 1-3.434-2.414C2.045 10.731 0 8.35 0 5.5 0 2.836 2.086 1 4.25 1 5.797 1 7.153 1.802 8 3.02 8.847 1.802 10.203 1 11.75 1 13.914 1 16 2.836 16 5.5c0 2.85-2.045 5.231-3.885 6.818a22.066 22.066 0 0 1-3.744 2.584l-.018.01-.006.003h-.002ZM4.25 2.5c-1.336 0-2.75 1.164-2.75 3 0 2.15 1.58 4.144 3.365 5.682A20.58 20.58 0 0 0 8 13.393a20.58 20.58 0 0 0 3.135-2.211C12.92 9.644 14.5 7.65 14.5 5.5c0-1.836-1.414-3-2.75-3-1.373 0-2.609.986-3.029 2.456a.749.749 0 0 1-1.442 0C6.859 3.486 5.623 2.5 4.25 2.5Z"></path>
</svg>
</template>

<template id="server-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-server">
    <path d="M1.75 1h12.5c.966 0 1.75.784 1.75 1.75v4c0 .372-.116.717-.314 1 .198.283.314.628.314 1v4a1.75 1.75 0 0 1-1.75 1.75H1.75A1.75 1.75 0 0 1 0 12.75v-4c0-.358.109-.707.314-1a1.739 1.739 0 0 1-.314-1v-4C0 1.784.784 1 1.75 1ZM1.5 2.75v4c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25v-4a.25.25 0 0 0-.25-.25H1.75a.25.25 0 0 0-.25.25Zm.25 5.75a.25.25 0 0 0-.25.25v4c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25v-4a.25.25 0 0 0-.25-.25ZM7 4.75A.75.75 0 0 1 7.75 4h4.5a.75.75 0 0 1 0 1.5h-4.5A.75.75 0 0 1 7 4.75ZM7.75 10h4.5a.75.75 0 0 1 0 1.5h-4.5a.75.75 0 0 1 0-1.5ZM3 4.75A.75.75 0 0 1 3.75 4h.5a.75.75 0 0 1 0 1.5h-.5A.75.75 0 0 1 3 4.75ZM3.75 10h.5a.75.75 0 0 1 0 1.5h-.5a.75.75 0 0 1 0-1.5Z"></path>
</svg>
</template>

<template id="globe-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-globe">
    <path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM5.78 8.75a9.64 9.64 0 0 0 1.363 4.177c.255.426.542.832.857 1.215.245-.296.551-.705.857-1.215A9.64 9.64 0 0 0 10.22 8.75Zm4.44-1.5a9.64 9.64 0 0 0-1.363-4.177c-.307-.51-.612-.919-.857-1.215a9.927 9.927 0 0 0-.857 1.215A9.64 9.64 0 0 0 5.78 7.25Zm-5.944 1.5H1.543a6.507 6.507 0 0 0 4.666 5.5c-.123-.181-.24-.365-.352-.552-.715-1.192-1.437-2.874-1.581-4.948Zm-2.733-1.5h2.733c.144-2.074.866-3.756 1.58-4.948.12-.197.237-.381.353-.552a6.507 6.507 0 0 0-4.666 5.5Zm10.181 1.5c-.144 2.074-.866 3.756-1.58 4.948-.12.197-.237.381-.353.552a6.507 6.507 0 0 0 4.666-5.5Zm2.733-1.5a6.507 6.507 0 0 0-4.666-5.5c.123.181.24.365.353.552.714 1.192 1.436 2.874 1.58 4.948Z"></path>
</svg>
</template>

<template id="issue-opened-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-issue-opened">
    <path d="M8 9.5a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Z"></path><path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Z"></path>
</svg>
</template>

<template id="device-mobile-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-device-mobile">
    <path d="M3.75 0h8.5C13.216 0 14 .784 14 1.75v12.5A1.75 1.75 0 0 1 12.25 16h-8.5A1.75 1.75 0 0 1 2 14.25V1.75C2 .784 2.784 0 3.75 0ZM3.5 1.75v12.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25V1.75a.25.25 0 0 0-.25-.25h-8.5a.25.25 0 0 0-.25.25ZM8 13a1 1 0 1 1 0-2 1 1 0 0 1 0 2Z"></path>
</svg>
</template>

<template id="package-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-package">
    <path d="m8.878.392 5.25 3.045c.54.314.872.89.872 1.514v6.098a1.75 1.75 0 0 1-.872 1.514l-5.25 3.045a1.75 1.75 0 0 1-1.756 0l-5.25-3.045A1.75 1.75 0 0 1 1 11.049V4.951c0-.624.332-1.201.872-1.514L7.122.392a1.75 1.75 0 0 1 1.756 0ZM7.875 1.69l-4.63 2.685L8 7.133l4.755-2.758-4.63-2.685a.248.248 0 0 0-.25 0ZM2.5 5.677v5.372c0 .09.047.171.125.216l4.625 2.683V8.432Zm6.25 8.271 4.625-2.683a.25.25 0 0 0 .125-.216V5.677L8.75 8.432Z"></path>
</svg>
</template>

<template id="credit-card-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-credit-card">
    <path d="M10.75 9a.75.75 0 0 0 0 1.5h1.5a.75.75 0 0 0 0-1.5h-1.5Z"></path><path d="M0 3.75C0 2.784.784 2 1.75 2h12.5c.966 0 1.75.784 1.75 1.75v8.5A1.75 1.75 0 0 1 14.25 14H1.75A1.75 1.75 0 0 1 0 12.25ZM14.5 6.5h-13v5.75c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25Zm0-2.75a.25.25 0 0 0-.25-.25H1.75a.25.25 0 0 0-.25.25V5h13Z"></path>
</svg>
</template>

<template id="play-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-play">
    <path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Zm4.879-2.773 4.264 2.559a.25.25 0 0 1 0 .428l-4.264 2.559A.25.25 0 0 1 6 10.559V5.442a.25.25 0 0 1 .379-.215Z"></path>
</svg>
</template>

<template id="gift-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-gift">
    <path d="M2 2.75A2.75 2.75 0 0 1 4.75 0c.983 0 1.873.42 2.57 1.232.268.318.497.668.68 1.042.183-.375.411-.725.68-1.044C9.376.42 10.266 0 11.25 0a2.75 2.75 0 0 1 2.45 4h.55c.966 0 1.75.784 1.75 1.75v2c0 .698-.409 1.301-1 1.582v4.918A1.75 1.75 0 0 1 13.25 16H2.75A1.75 1.75 0 0 1 1 14.25V9.332C.409 9.05 0 8.448 0 7.75v-2C0 4.784.784 4 1.75 4h.55c-.192-.375-.3-.8-.3-1.25ZM7.25 9.5H2.5v4.75c0 .138.112.25.25.25h4.5Zm1.5 0v5h4.5a.25.25 0 0 0 .25-.25V9.5Zm0-4V8h5.5a.25.25 0 0 0 .25-.25v-2a.25.25 0 0 0-.25-.25Zm-7 0a.25.25 0 0 0-.25.25v2c0 .138.112.25.25.25h5.5V5.5h-5.5Zm3-4a1.25 1.25 0 0 0 0 2.5h2.309c-.233-.818-.542-1.401-.878-1.793-.43-.502-.915-.707-1.431-.707ZM8.941 4h2.309a1.25 1.25 0 0 0 0-2.5c-.516 0-1 .205-1.43.707-.337.392-.646.975-.879 1.793Z"></path>
</svg>
</template>

<template id="code-square-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-code-square">
    <path d="M0 1.75C0 .784.784 0 1.75 0h12.5C15.216 0 16 .784 16 1.75v12.5A1.75 1.75 0 0 1 14.25 16H1.75A1.75 1.75 0 0 1 0 14.25Zm1.75-.25a.25.25 0 0 0-.25.25v12.5c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25V1.75a.25.25 0 0 0-.25-.25Zm7.47 3.97a.75.75 0 0 1 1.06 0l2 2a.75.75 0 0 1 0 1.06l-2 2a.749.749 0 0 1-1.275-.326.749.749 0 0 1 .215-.734L10.69 8 9.22 6.53a.75.75 0 0 1 0-1.06ZM6.78 6.53 5.31 8l1.47 1.47a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215l-2-2a.75.75 0 0 1 0-1.06l2-2a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042Z"></path>
</svg>
</template>

<template id="device-desktop-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-device-desktop">
    <path d="M14.25 1c.966 0 1.75.784 1.75 1.75v7.5A1.75 1.75 0 0 1 14.25 12h-3.727c.099 1.041.52 1.872 1.292 2.757A.752.752 0 0 1 11.25 16h-6.5a.75.75 0 0 1-.565-1.243c.772-.885 1.192-1.716 1.292-2.757H1.75A1.75 1.75 0 0 1 0 10.25v-7.5C0 1.784.784 1 1.75 1ZM1.75 2.5a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25v-7.5a.25.25 0 0 0-.25-.25ZM9.018 12H6.982a5.72 5.72 0 0 1-.765 2.5h3.566a5.72 5.72 0 0 1-.765-2.5Z"></path>
</svg>
</template>

        <div class="position-relative">
                <ul
                  role="listbox"
                  class="ActionListWrap QueryBuilder-ListWrap"
                  aria-label="Suggestions"
                  data-action="
                    combobox-commit:query-builder#comboboxCommit
                    mousedown:query-builder#resultsMousedown
                  "
                  data-target="query-builder.resultsList"
                  data-persist-list=false
                  id="query-builder-test-results"
                ></ul>
        </div>
      <div class="FormControl-inlineValidation" id="validation-ecb2b578-98af-4df8-a286-a60dc09a498d" hidden="hidden">
        <span class="FormControl-inlineValidation--visual">
          <svg aria-hidden="true" height="12" viewBox="0 0 12 12" version="1.1" width="12" data-view-component="true" class="octicon octicon-alert-fill">
    <path d="M4.855.708c.5-.896 1.79-.896 2.29 0l4.675 8.351a1.312 1.312 0 0 1-1.146 1.954H1.33A1.313 1.313 0 0 1 .183 9.058ZM7 7V3H5v4Zm-1 3a1 1 0 1 0 0-2 1 1 0 0 0 0 2Z"></path>
</svg>
        </span>
        <span></span>
</div>    </div>
    <div data-target="query-builder.screenReaderFeedback" aria-live="polite" aria-atomic="true" class="sr-only"></div>
</query-builder></form>
          <div class="d-flex flex-row color-fg-muted px-3 text-small color-bg-default search-feedback-prompt">
            <a target="_blank" href="https://docs.github.com/search-github/github-code-search/understanding-github-code-search-syntax" data-view-component="true" class="Link color-fg-accent text-normal ml-2">
              Search syntax tips
</a>            <div class="d-flex flex-1"></div>
          </div>
        </div>
</div>

    </div>
</modal-dialog></div>
  </div>
  <div data-action="click:qbsearch-input#retract" class="dark-backdrop position-fixed" hidden data-target="qbsearch-input.darkBackdrop"></div>
  <div class="color-fg-default">
    
<dialog-helper>
  <dialog data-target="qbsearch-input.feedbackDialog" data-action="close:qbsearch-input#handleDialogClose cancel:qbsearch-input#handleDialogClose" id="feedback-dialog" aria-modal="true" aria-labelledby="feedback-dialog-title" aria-describedby="feedback-dialog-description" data-view-component="true" class="Overlay Overlay-whenNarrow Overlay--size-medium Overlay--motion-scaleFade">
    <div data-view-component="true" class="Overlay-header">
  <div class="Overlay-headerContentWrap">
    <div class="Overlay-titleWrap">
      <h1 class="Overlay-title " id="feedback-dialog-title">
        Provide feedback
      </h1>
        
    </div>
    <div class="Overlay-actionWrap">
      <button data-close-dialog-id="feedback-dialog" aria-label="Close" type="button" data-view-component="true" class="close-button Overlay-closeButton"><svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path d="M3.72 3.72a.75.75 0 0 1 1.06 0L8 6.94l3.22-3.22a.749.749 0 0 1 1.275.326.749.749 0 0 1-.215.734L9.06 8l3.22 3.22a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L8 9.06l-3.22 3.22a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L6.94 8 3.72 4.78a.75.75 0 0 1 0-1.06Z"></path>
</svg></button>
    </div>
  </div>
  
</div>
      <scrollable-region data-labelled-by="feedback-dialog-title">
        <div data-view-component="true" class="Overlay-body">        <!-- '"` --><!-- </textarea></xmp> --></option></form><form id="code-search-feedback-form" data-turbo="false" action="/search/feedback" accept-charset="UTF-8" method="post"><input type="hidden" data-csrf="true" name="authenticity_token" value="7mxe21DxYziwWf+gbx6VjvwFCK46iZx8715ie/wrau2xk0nc++VTY5q6hgzveUyjOPxQ7SfFYtWUz6EksMgjHw==" />
          <p>We read every piece of feedback, and take your input very seriously.</p>
          <textarea name="feedback" class="form-control width-full mb-2" style="height: 120px" id="feedback"></textarea>
          <input name="include_email" id="include_email" aria-label="Include my email address so I can be contacted" class="form-control mr-2" type="checkbox">
          <label for="include_email" style="font-weight: normal">Include my email address so I can be contacted</label>
</form></div>
      </scrollable-region>
      <div data-view-component="true" class="Overlay-footer Overlay-footer--alignEnd">          <button data-close-dialog-id="feedback-dialog" type="button" data-view-component="true" class="btn">    Cancel
</button>
          <button form="code-search-feedback-form" data-action="click:qbsearch-input#submitFeedback" type="submit" data-view-component="true" class="btn-primary btn">    Submit feedback
</button>
</div>
</dialog></dialog-helper>

    <custom-scopes data-target="qbsearch-input.customScopesManager">
    
<dialog-helper>
  <dialog data-target="custom-scopes.customScopesModalDialog" data-action="close:qbsearch-input#handleDialogClose cancel:qbsearch-input#handleDialogClose" id="custom-scopes-dialog" aria-modal="true" aria-labelledby="custom-scopes-dialog-title" aria-describedby="custom-scopes-dialog-description" data-view-component="true" class="Overlay Overlay-whenNarrow Overlay--size-medium Overlay--motion-scaleFade">
    <div data-view-component="true" class="Overlay-header Overlay-header--divided">
  <div class="Overlay-headerContentWrap">
    <div class="Overlay-titleWrap">
      <h1 class="Overlay-title " id="custom-scopes-dialog-title">
        Saved searches
      </h1>
        <h2 id="custom-scopes-dialog-description" class="Overlay-description">Use saved searches to filter your results more quickly</h2>
    </div>
    <div class="Overlay-actionWrap">
      <button data-close-dialog-id="custom-scopes-dialog" aria-label="Close" type="button" data-view-component="true" class="close-button Overlay-closeButton"><svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path d="M3.72 3.72a.75.75 0 0 1 1.06 0L8 6.94l3.22-3.22a.749.749 0 0 1 1.275.326.749.749 0 0 1-.215.734L9.06 8l3.22 3.22a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L8 9.06l-3.22 3.22a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L6.94 8 3.72 4.78a.75.75 0 0 1 0-1.06Z"></path>
</svg></button>
    </div>
  </div>
  
</div>
      <scrollable-region data-labelled-by="custom-scopes-dialog-title">
        <div data-view-component="true" class="Overlay-body">        <div data-target="custom-scopes.customScopesModalDialogFlash"></div>

        <div hidden class="create-custom-scope-form" data-target="custom-scopes.createCustomScopeForm">
        <!-- '"` --><!-- </textarea></xmp> --></option></form><form id="custom-scopes-dialog-form" data-turbo="false" action="/search/custom_scopes" accept-charset="UTF-8" method="post"><input type="hidden" data-csrf="true" name="authenticity_token" value="l/Lr8WF+xBhvv6rK4DahR6kIrAZ/RoWybwxTvUPFuWSEO1SVnVC5n/iNPIGga6igMgoifAVbvMj12YEnUY2bOQ==" />
          <div data-target="custom-scopes.customScopesModalDialogFlash"></div>

          <input type="hidden" id="custom_scope_id" name="custom_scope_id" data-target="custom-scopes.customScopesIdField">

          <div class="form-group">
            <label for="custom_scope_name">Name</label>
            <auto-check src="/search/custom_scopes/check_name" required>
              <input
                type="text"
                name="custom_scope_name"
                id="custom_scope_name"
                data-target="custom-scopes.customScopesNameField"
                class="form-control"
                autocomplete="off"
                placeholder="github-ruby"
                required
                maxlength="50">
              <input type="hidden" data-csrf="true" value="p+P79u/az5fG027B18wRELepr24amgnicdO0PDDFitEcyt1YgUXGGAlsLv3ZlhSeiL/X0rnVembntz7NDXFnsw==" />
            </auto-check>
          </div>

          <div class="form-group">
            <label for="custom_scope_query">Query</label>
            <input
              type="text"
              name="custom_scope_query"
              id="custom_scope_query"
              data-target="custom-scopes.customScopesQueryField"
              class="form-control"
              autocomplete="off"
              placeholder="(repo:mona/a OR repo:mona/b) AND lang:python"
              required
              maxlength="500">
          </div>

          <p class="text-small color-fg-muted">
            To see all available qualifiers, see our <a class="Link--inTextBlock" href="https://docs.github.com/search-github/github-code-search/understanding-github-code-search-syntax">documentation</a>.
          </p>
</form>        </div>

        <div data-target="custom-scopes.manageCustomScopesForm">
          <div data-target="custom-scopes.list"></div>
        </div>

</div>
      </scrollable-region>
      <div data-view-component="true" class="Overlay-footer Overlay-footer--alignEnd Overlay-footer--divided">          <button data-action="click:custom-scopes#customScopesCancel" type="button" data-view-component="true" class="btn">    Cancel
</button>
          <button form="custom-scopes-dialog-form" data-action="click:custom-scopes#customScopesSubmit" data-target="custom-scopes.customScopesSubmitButton" type="submit" data-view-component="true" class="btn-primary btn">    Create saved search
</button>
</div>
</dialog></dialog-helper>
    </custom-scopes>
  </div>
</qbsearch-input>

            <div class="position-relative HeaderMenu-link-wrap d-lg-inline-block">
              <a
                href="/login?return_to=https%3A%2F%2Fgithub.com%2Fstrojanowski%2FALPsLFV%2Fblob%2Fmain%2Fcrossx_t_cutoff_Pb.csv"
                class="HeaderMenu-link HeaderMenu-link--sign-in HeaderMenu-button flex-shrink-0 no-underline d-none d-lg-inline-flex border border-lg-0 rounded rounded-lg-0 px-2 py-1"
                style="margin-left: 12px;"
                data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;site header menu&quot;,&quot;repository_id&quot;:null,&quot;auth_type&quot;:&quot;SIGN_UP&quot;,&quot;originating_url&quot;:&quot;https://github.com/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_Pb.csv&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="33c0693adf6b7e49096703ec6cd98392a0d85ef1d4f74f231af3151db34bbcfb"
                data-analytics-event="{&quot;category&quot;:&quot;Marketing nav&quot;,&quot;action&quot;:&quot;click to go to homepage&quot;,&quot;label&quot;:&quot;ref_page:Marketing;ref_cta:Sign in;ref_loc:Header&quot;}"
              >
                Sign in
              </a>
            </div>

              <a href="/signup?ref_cta=Sign+up&amp;ref_loc=header+logged+out&amp;ref_page=%2F%3Cuser-name%3E%2F%3Crepo-name%3E%2Fblob%2Fshow&amp;source=header-repo&amp;source_repo=strojanowski%2FALPsLFV"
                class="HeaderMenu-link HeaderMenu-link--sign-up HeaderMenu-button flex-shrink-0 d-flex d-lg-inline-flex no-underline border color-border-default rounded px-2 py-1"
                data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;site header menu&quot;,&quot;repository_id&quot;:null,&quot;auth_type&quot;:&quot;SIGN_UP&quot;,&quot;originating_url&quot;:&quot;https://github.com/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_Pb.csv&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="33c0693adf6b7e49096703ec6cd98392a0d85ef1d4f74f231af3151db34bbcfb"
                data-analytics-event="{&quot;category&quot;:&quot;Sign up&quot;,&quot;action&quot;:&quot;click to sign up for account&quot;,&quot;label&quot;:&quot;ref_page:/&lt;user-name&gt;/&lt;repo-name&gt;/blob/show;ref_cta:Sign up;ref_loc:header logged out&quot;}"
              >
                Sign up
              </a>
          <button type="button" class="sr-only js-header-menu-focus-trap d-block d-lg-none">Reseting focus</button>
        </div>
      </div>
    </div>
  </div>
</header>

      <div hidden="hidden" data-view-component="true" class="js-stale-session-flash stale-session-flash flash flash-warn flash-full">
  
        <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-alert">
    <path d="M6.457 1.047c.659-1.234 2.427-1.234 3.086 0l6.082 11.378A1.75 1.75 0 0 1 14.082 15H1.918a1.75 1.75 0 0 1-1.543-2.575Zm1.763.707a.25.25 0 0 0-.44 0L1.698 13.132a.25.25 0 0 0 .22.368h12.164a.25.25 0 0 0 .22-.368Zm.53 3.996v2.5a.75.75 0 0 1-1.5 0v-2.5a.75.75 0 0 1 1.5 0ZM9 11a1 1 0 1 1-2 0 1 1 0 0 1 2 0Z"></path>
</svg>
        <span class="js-stale-session-flash-signed-in" hidden>You signed in with another tab or window. <a class="Link--inTextBlock" href="">Reload</a> to refresh your session.</span>
        <span class="js-stale-session-flash-signed-out" hidden>You signed out in another tab or window. <a class="Link--inTextBlock" href="">Reload</a> to refresh your session.</span>
        <span class="js-stale-session-flash-switched" hidden>You switched accounts on another tab or window. <a class="Link--inTextBlock" href="">Reload</a> to refresh your session.</span>

    <button id="icon-button-c830c0c7-2665-4d75-9db5-d6a85fcaab8d" aria-labelledby="tooltip-a23f3643-c1fe-45a1-829c-9e033fe0899d" type="button" data-view-component="true" class="Button Button--iconOnly Button--invisible Button--medium flash-close js-flash-close">  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x Button-visual">
    <path d="M3.72 3.72a.75.75 0 0 1 1.06 0L8 6.94l3.22-3.22a.749.749 0 0 1 1.275.326.749.749 0 0 1-.215.734L9.06 8l3.22 3.22a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L8 9.06l-3.22 3.22a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L6.94 8 3.72 4.78a.75.75 0 0 1 0-1.06Z"></path>
</svg>
</button><tool-tip id="tooltip-a23f3643-c1fe-45a1-829c-9e033fe0899d" for="icon-button-c830c0c7-2665-4d75-9db5-d6a85fcaab8d" popover="manual" data-direction="s" data-type="label" data-view-component="true" class="sr-only position-absolute">Dismiss alert</tool-tip>


  
</div>
    </div>

  <div id="start-of-content" class="show-on-focus"></div>








    <div id="js-flash-container" class="flash-container" data-turbo-replace>




  <template class="js-flash-template">
    
<div class="flash flash-full   {{ className }}">
  <div >
    <button autofocus class="flash-close js-flash-close" type="button" aria-label="Dismiss this message">
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path d="M3.72 3.72a.75.75 0 0 1 1.06 0L8 6.94l3.22-3.22a.749.749 0 0 1 1.275.326.749.749 0 0 1-.215.734L9.06 8l3.22 3.22a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L8 9.06l-3.22 3.22a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L6.94 8 3.72 4.78a.75.75 0 0 1 0-1.06Z"></path>
</svg>
    </button>
    <div aria-atomic="true" role="alert" class="js-flash-alert">
      
      <div>{{ message }}</div>

    </div>
  </div>
</div>
  </template>
</div>


    
    <include-fragment class="js-notification-shelf-include-fragment" data-base-src="https://github.com/notifications/beta/shelf"></include-fragment>





  <div
    class="application-main "
    data-commit-hovercards-enabled
    data-discussion-hovercards-enabled
    data-issue-and-pr-hovercards-enabled
  >
        <div itemscope itemtype="http://schema.org/SoftwareSourceCode" class="">
    <main id="js-repo-pjax-container" >
      
      






  
  <div id="repository-container-header"  class="pt-3 hide-full-screen" style="background-color: var(--page-header-bgColor, var(--color-page-header-bg));" data-turbo-replace>


      <div class="d-flex flex-nowrap flex-justify-end mb-3  px-3 px-lg-5" style="gap: 1rem;">

        <div class="flex-auto min-width-0 width-fit">
            
  <div class=" d-flex flex-wrap flex-items-center wb-break-word f3 text-normal">
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-repo color-fg-muted mr-2">
    <path d="M2 2.5A2.5 2.5 0 0 1 4.5 0h8.75a.75.75 0 0 1 .75.75v12.5a.75.75 0 0 1-.75.75h-2.5a.75.75 0 0 1 0-1.5h1.75v-2h-8a1 1 0 0 0-.714 1.7.75.75 0 1 1-1.072 1.05A2.495 2.495 0 0 1 2 11.5Zm10.5-1h-8a1 1 0 0 0-1 1v6.708A2.486 2.486 0 0 1 4.5 9h8ZM5 12.25a.25.25 0 0 1 .25-.25h3.5a.25.25 0 0 1 .25.25v3.25a.25.25 0 0 1-.4.2l-1.45-1.087a.249.249 0 0 0-.3 0L5.4 15.7a.25.25 0 0 1-.4-.2Z"></path>
</svg>
    
    <span class="author flex-self-stretch" itemprop="author">
      <a class="url fn" rel="author" data-hovercard-type="user" data-hovercard-url="/users/strojanowski/hovercard" data-octo-click="hovercard-link-click" data-octo-dimensions="link_type:self" href="/strojanowski">
        strojanowski
</a>    </span>
    <span class="mx-1 flex-self-stretch color-fg-muted">/</span>
    <strong itemprop="name" class="mr-2 flex-self-stretch">
      <a data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" href="/strojanowski/ALPsLFV">ALPsLFV</a>
    </strong>

    <span></span><span class="Label Label--secondary v-align-middle mr-1">Public</span>
  </div>


        </div>

        <div id="repository-details-container" class="flex-shrink-0" data-turbo-replace style="max-width: 70%;">
            <ul class="pagehead-actions flex-shrink-0 d-none d-md-inline" style="padding: 2px 0;">
    
      

  <li>
            <a href="/login?return_to=%2Fstrojanowski%2FALPsLFV" rel="nofollow" id="repository-details-watch-button" data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;notification subscription menu watch&quot;,&quot;repository_id&quot;:null,&quot;auth_type&quot;:&quot;LOG_IN&quot;,&quot;originating_url&quot;:&quot;https://github.com/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_Pb.csv&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="3dfcfdc62d1ed4f912af40f4db706b084494df31820f045be6834e071af48a16" aria-label="You must be signed in to change notification settings" data-view-component="true" class="btn-sm btn">    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-bell mr-2">
    <path d="M8 16a2 2 0 0 0 1.985-1.75c.017-.137-.097-.25-.235-.25h-3.5c-.138 0-.252.113-.235.25A2 2 0 0 0 8 16ZM3 5a5 5 0 0 1 10 0v2.947c0 .05.015.098.042.139l1.703 2.555A1.519 1.519 0 0 1 13.482 13H2.518a1.516 1.516 0 0 1-1.263-2.36l1.703-2.554A.255.255 0 0 0 3 7.947Zm5-3.5A3.5 3.5 0 0 0 4.5 5v2.947c0 .346-.102.683-.294.97l-1.703 2.556a.017.017 0 0 0-.003.01l.001.006c0 .002.002.004.004.006l.006.004.007.001h10.964l.007-.001.006-.004.004-.006.001-.007a.017.017 0 0 0-.003-.01l-1.703-2.554a1.745 1.745 0 0 1-.294-.97V5A3.5 3.5 0 0 0 8 1.5Z"></path>
</svg>Notifications
</a>    <tool-tip id="tooltip-6c62fe63-309a-4470-b8f0-4174d868d908" for="repository-details-watch-button" popover="manual" data-direction="s" data-type="description" data-view-component="true" class="sr-only position-absolute">You must be signed in to change notification settings</tool-tip>

  </li>

  <li>
          <a icon="repo-forked" id="fork-button" href="/login?return_to=%2Fstrojanowski%2FALPsLFV" rel="nofollow" data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;repo details fork button&quot;,&quot;repository_id&quot;:833379346,&quot;auth_type&quot;:&quot;LOG_IN&quot;,&quot;originating_url&quot;:&quot;https://github.com/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_Pb.csv&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="93fcb81fda1902bb3dcb550c2d98120b9ffe8adb426becb668ff25e427f78689" data-view-component="true" class="btn-sm btn">    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-repo-forked mr-2">
    <path d="M5 5.372v.878c0 .414.336.75.75.75h4.5a.75.75 0 0 0 .75-.75v-.878a2.25 2.25 0 1 1 1.5 0v.878a2.25 2.25 0 0 1-2.25 2.25h-1.5v2.128a2.251 2.251 0 1 1-1.5 0V8.5h-1.5A2.25 2.25 0 0 1 3.5 6.25v-.878a2.25 2.25 0 1 1 1.5 0ZM5 3.25a.75.75 0 1 0-1.5 0 .75.75 0 0 0 1.5 0Zm6.75.75a.75.75 0 1 0 0-1.5.75.75 0 0 0 0 1.5Zm-3 8.75a.75.75 0 1 0-1.5 0 .75.75 0 0 0 1.5 0Z"></path>
</svg>Fork
    <span id="repo-network-counter" data-pjax-replace="true" data-turbo-replace="true" title="0" data-view-component="true" class="Counter">0</span>
</a>
  </li>

  <li>
        <div data-view-component="true" class="BtnGroup d-flex">
        <a href="/login?return_to=%2Fstrojanowski%2FALPsLFV" rel="nofollow" data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;star button&quot;,&quot;repository_id&quot;:833379346,&quot;auth_type&quot;:&quot;LOG_IN&quot;,&quot;originating_url&quot;:&quot;https://github.com/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_Pb.csv&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="722d01444ce302a7d30d9d881dd23711f532ebf7bba6de1dc45b87f388c789bf" aria-label="You must be signed in to star a repository" data-view-component="true" class="tooltipped tooltipped-sw btn-sm btn">    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-star v-align-text-bottom d-inline-block mr-2">
    <path d="M8 .25a.75.75 0 0 1 .673.418l1.882 3.815 4.21.612a.75.75 0 0 1 .416 1.279l-3.046 2.97.719 4.192a.751.751 0 0 1-1.088.791L8 12.347l-3.766 1.98a.75.75 0 0 1-1.088-.79l.72-4.194L.818 6.374a.75.75 0 0 1 .416-1.28l4.21-.611L7.327.668A.75.75 0 0 1 8 .25Zm0 2.445L6.615 5.5a.75.75 0 0 1-.564.41l-3.097.45 2.24 2.184a.75.75 0 0 1 .216.664l-.528 3.084 2.769-1.456a.75.75 0 0 1 .698 0l2.77 1.456-.53-3.084a.75.75 0 0 1 .216-.664l2.24-2.183-3.096-.45a.75.75 0 0 1-.564-.41L8 2.694Z"></path>
</svg><span data-view-component="true" class="d-inline">
          Star
</span>          <span id="repo-stars-counter-star" aria-label="0 users starred this repository" data-singular-suffix="user starred this repository" data-plural-suffix="users starred this repository" data-turbo-replace="true" title="0" data-view-component="true" class="Counter js-social-count">0</span>
</a></div>
  </li>

</ul>

        </div>
      </div>

        <div id="responsive-meta-container" data-turbo-replace>
</div>


          <nav data-pjax="#js-repo-pjax-container" aria-label="Repository" data-view-component="true" class="js-repo-nav js-sidenav-container-pjax js-responsive-underlinenav overflow-hidden UnderlineNav px-3 px-md-4 px-lg-5">

  <ul data-view-component="true" class="UnderlineNav-body list-style-none">
      <li data-view-component="true" class="d-inline-flex">
  <a id="code-tab" href="/strojanowski/ALPsLFV" data-tab-item="i0code-tab" data-selected-links="repo_source repo_downloads repo_commits repo_releases repo_tags repo_branches repo_packages repo_deployments repo_attestations /strojanowski/ALPsLFV" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g c" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Code&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" aria-current="page" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item selected">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-code UnderlineNav-octicon d-none d-sm-inline">
    <path d="m11.28 3.22 4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.749.749 0 0 1-1.275-.326.749.749 0 0 1 .215-.734L13.94 8l-3.72-3.72a.749.749 0 0 1 .326-1.275.749.749 0 0 1 .734.215Zm-6.56 0a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042L2.06 8l3.72 3.72a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L.47 8.53a.75.75 0 0 1 0-1.06Z"></path>
</svg>
        <span data-content="Code">Code</span>
          <span id="code-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="Not available" data-view-component="true" class="Counter"></span>


    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="issues-tab" href="/strojanowski/ALPsLFV/issues" data-tab-item="i1issues-tab" data-selected-links="repo_issues repo_labels repo_milestones /strojanowski/ALPsLFV/issues" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g i" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Issues&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-issue-opened UnderlineNav-octicon d-none d-sm-inline">
    <path d="M8 9.5a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Z"></path><path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Z"></path>
</svg>
        <span data-content="Issues">Issues</span>
          <span id="issues-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="0" hidden="hidden" data-view-component="true" class="Counter">0</span>


    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="pull-requests-tab" href="/strojanowski/ALPsLFV/pulls" data-tab-item="i2pull-requests-tab" data-selected-links="repo_pulls checks /strojanowski/ALPsLFV/pulls" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g p" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Pull requests&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-git-pull-request UnderlineNav-octicon d-none d-sm-inline">
    <path d="M1.5 3.25a2.25 2.25 0 1 1 3 2.122v5.256a2.251 2.251 0 1 1-1.5 0V5.372A2.25 2.25 0 0 1 1.5 3.25Zm5.677-.177L9.573.677A.25.25 0 0 1 10 .854V2.5h1A2.5 2.5 0 0 1 13.5 5v5.628a2.251 2.251 0 1 1-1.5 0V5a1 1 0 0 0-1-1h-1v1.646a.25.25 0 0 1-.427.177L7.177 3.427a.25.25 0 0 1 0-.354ZM3.75 2.5a.75.75 0 1 0 0 1.5.75.75 0 0 0 0-1.5Zm0 9.5a.75.75 0 1 0 0 1.5.75.75 0 0 0 0-1.5Zm8.25.75a.75.75 0 1 0 1.5 0 .75.75 0 0 0-1.5 0Z"></path>
</svg>
        <span data-content="Pull requests">Pull requests</span>
          <span id="pull-requests-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="0" hidden="hidden" data-view-component="true" class="Counter">0</span>


    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="actions-tab" href="/strojanowski/ALPsLFV/actions" data-tab-item="i3actions-tab" data-selected-links="repo_actions /strojanowski/ALPsLFV/actions" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g a" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Actions&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-play UnderlineNav-octicon d-none d-sm-inline">
    <path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Zm4.879-2.773 4.264 2.559a.25.25 0 0 1 0 .428l-4.264 2.559A.25.25 0 0 1 6 10.559V5.442a.25.25 0 0 1 .379-.215Z"></path>
</svg>
        <span data-content="Actions">Actions</span>
          <span id="actions-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="Not available" data-view-component="true" class="Counter"></span>


    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="projects-tab" href="/strojanowski/ALPsLFV/projects" data-tab-item="i4projects-tab" data-selected-links="repo_projects new_repo_project repo_project /strojanowski/ALPsLFV/projects" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g b" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Projects&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-table UnderlineNav-octicon d-none d-sm-inline">
    <path d="M0 1.75C0 .784.784 0 1.75 0h12.5C15.216 0 16 .784 16 1.75v12.5A1.75 1.75 0 0 1 14.25 16H1.75A1.75 1.75 0 0 1 0 14.25ZM6.5 6.5v8h7.75a.25.25 0 0 0 .25-.25V6.5Zm8-1.5V1.75a.25.25 0 0 0-.25-.25H6.5V5Zm-13 1.5v7.75c0 .138.112.25.25.25H5v-8ZM5 5V1.5H1.75a.25.25 0 0 0-.25.25V5Z"></path>
</svg>
        <span data-content="Projects">Projects</span>
          <span id="projects-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="0" hidden="hidden" data-view-component="true" class="Counter">0</span>


    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="security-tab" href="/strojanowski/ALPsLFV/security" data-tab-item="i5security-tab" data-selected-links="security overview alerts policy token_scanning code_scanning /strojanowski/ALPsLFV/security" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g s" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Security&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-shield UnderlineNav-octicon d-none d-sm-inline">
    <path d="M7.467.133a1.748 1.748 0 0 1 1.066 0l5.25 1.68A1.75 1.75 0 0 1 15 3.48V7c0 1.566-.32 3.182-1.303 4.682-.983 1.498-2.585 2.813-5.032 3.855a1.697 1.697 0 0 1-1.33 0c-2.447-1.042-4.049-2.357-5.032-3.855C1.32 10.182 1 8.566 1 7V3.48a1.75 1.75 0 0 1 1.217-1.667Zm.61 1.429a.25.25 0 0 0-.153 0l-5.25 1.68a.25.25 0 0 0-.174.238V7c0 1.358.275 2.666 1.057 3.86.784 1.194 2.121 2.34 4.366 3.297a.196.196 0 0 0 .154 0c2.245-.956 3.582-2.104 4.366-3.298C13.225 9.666 13.5 8.36 13.5 7V3.48a.251.251 0 0 0-.174-.237l-5.25-1.68ZM8.75 4.75v3a.75.75 0 0 1-1.5 0v-3a.75.75 0 0 1 1.5 0ZM9 10.5a1 1 0 1 1-2 0 1 1 0 0 1 2 0Z"></path>
</svg>
        <span data-content="Security">Security</span>
          <include-fragment src="/strojanowski/ALPsLFV/security/overall-count" accept="text/fragment+html"></include-fragment>

    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="insights-tab" href="/strojanowski/ALPsLFV/pulse" data-tab-item="i6insights-tab" data-selected-links="repo_graphs repo_contributors dependency_graph dependabot_updates pulse people community /strojanowski/ALPsLFV/pulse" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Insights&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-graph UnderlineNav-octicon d-none d-sm-inline">
    <path d="M1.5 1.75V13.5h13.75a.75.75 0 0 1 0 1.5H.75a.75.75 0 0 1-.75-.75V1.75a.75.75 0 0 1 1.5 0Zm14.28 2.53-5.25 5.25a.75.75 0 0 1-1.06 0L7 7.06 4.28 9.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.25-3.25a.75.75 0 0 1 1.06 0L10 7.94l4.72-4.72a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042Z"></path>
</svg>
        <span data-content="Insights">Insights</span>
          <span id="insights-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="Not available" data-view-component="true" class="Counter"></span>


    
</a></li>
</ul>
    <div style="visibility:hidden;" data-view-component="true" class="UnderlineNav-actions js-responsive-underlinenav-overflow position-absolute pr-3 pr-md-4 pr-lg-5 right-0">      <action-menu data-select-variant="none" data-view-component="true">
  <focus-group direction="vertical" mnemonics retain>
    <button id="action-menu-61bc008b-d998-4bbb-96d4-e9f66c53c5f3-button" popovertarget="action-menu-61bc008b-d998-4bbb-96d4-e9f66c53c5f3-overlay" aria-controls="action-menu-61bc008b-d998-4bbb-96d4-e9f66c53c5f3-list" aria-haspopup="true" aria-labelledby="tooltip-2ecec850-2d46-4696-a081-dc14e5ff2c4d" type="button" data-view-component="true" class="Button Button--iconOnly Button--secondary Button--medium UnderlineNav-item">  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-kebab-horizontal Button-visual">
    <path d="M8 9a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3ZM1.5 9a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Zm13 0a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Z"></path>
</svg>
</button><tool-tip id="tooltip-2ecec850-2d46-4696-a081-dc14e5ff2c4d" for="action-menu-61bc008b-d998-4bbb-96d4-e9f66c53c5f3-button" popover="manual" data-direction="s" data-type="label" data-view-component="true" class="sr-only position-absolute">Additional navigation options</tool-tip>


<anchored-position id="action-menu-61bc008b-d998-4bbb-96d4-e9f66c53c5f3-overlay" anchor="action-menu-61bc008b-d998-4bbb-96d4-e9f66c53c5f3-button" align="start" side="outside-bottom" anchor-offset="normal" popover="auto" data-view-component="true">
  <div data-view-component="true" class="Overlay Overlay--size-auto">
    
      <div data-view-component="true" class="Overlay-body Overlay-body--paddingNone">          <action-list>
  <div data-view-component="true">
    <ul aria-labelledby="action-menu-61bc008b-d998-4bbb-96d4-e9f66c53c5f3-button" id="action-menu-61bc008b-d998-4bbb-96d4-e9f66c53c5f3-list" role="menu" data-view-component="true" class="ActionListWrap--inset ActionListWrap">
        <li hidden="hidden" data-menu-item="i0code-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-ea0a004e-1d9e-4284-9b44-2295f7637fa8" href="/strojanowski/ALPsLFV" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-code">
    <path d="m11.28 3.22 4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.749.749 0 0 1-1.275-.326.749.749 0 0 1 .215-.734L13.94 8l-3.72-3.72a.749.749 0 0 1 .326-1.275.749.749 0 0 1 .734.215Zm-6.56 0a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042L2.06 8l3.72 3.72a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L.47 8.53a.75.75 0 0 1 0-1.06Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Code
</span>      
</a>
  
</li>
        <li hidden="hidden" data-menu-item="i1issues-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-b12277b6-1a83-4dd1-b103-6c928ce3b767" href="/strojanowski/ALPsLFV/issues" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-issue-opened">
    <path d="M8 9.5a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Z"></path><path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Issues
</span>      
</a>
  
</li>
        <li hidden="hidden" data-menu-item="i2pull-requests-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-9d88bf02-ab57-43b4-a2ce-d9597033b400" href="/strojanowski/ALPsLFV/pulls" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-git-pull-request">
    <path d="M1.5 3.25a2.25 2.25 0 1 1 3 2.122v5.256a2.251 2.251 0 1 1-1.5 0V5.372A2.25 2.25 0 0 1 1.5 3.25Zm5.677-.177L9.573.677A.25.25 0 0 1 10 .854V2.5h1A2.5 2.5 0 0 1 13.5 5v5.628a2.251 2.251 0 1 1-1.5 0V5a1 1 0 0 0-1-1h-1v1.646a.25.25 0 0 1-.427.177L7.177 3.427a.25.25 0 0 1 0-.354ZM3.75 2.5a.75.75 0 1 0 0 1.5.75.75 0 0 0 0-1.5Zm0 9.5a.75.75 0 1 0 0 1.5.75.75 0 0 0 0-1.5Zm8.25.75a.75.75 0 1 0 1.5 0 .75.75 0 0 0-1.5 0Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Pull requests
</span>      
</a>
  
</li>
        <li hidden="hidden" data-menu-item="i3actions-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-1ce804bc-71de-45d8-872d-56381edf793e" href="/strojanowski/ALPsLFV/actions" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-play">
    <path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Zm4.879-2.773 4.264 2.559a.25.25 0 0 1 0 .428l-4.264 2.559A.25.25 0 0 1 6 10.559V5.442a.25.25 0 0 1 .379-.215Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Actions
</span>      
</a>
  
</li>
        <li hidden="hidden" data-menu-item="i4projects-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-cd539f72-b346-4c2e-a4be-d74ff6561524" href="/strojanowski/ALPsLFV/projects" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-table">
    <path d="M0 1.75C0 .784.784 0 1.75 0h12.5C15.216 0 16 .784 16 1.75v12.5A1.75 1.75 0 0 1 14.25 16H1.75A1.75 1.75 0 0 1 0 14.25ZM6.5 6.5v8h7.75a.25.25 0 0 0 .25-.25V6.5Zm8-1.5V1.75a.25.25 0 0 0-.25-.25H6.5V5Zm-13 1.5v7.75c0 .138.112.25.25.25H5v-8ZM5 5V1.5H1.75a.25.25 0 0 0-.25.25V5Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Projects
</span>      
</a>
  
</li>
        <li hidden="hidden" data-menu-item="i5security-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-2deb5169-bcb9-487f-a1bc-45ac2b9b9656" href="/strojanowski/ALPsLFV/security" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-shield">
    <path d="M7.467.133a1.748 1.748 0 0 1 1.066 0l5.25 1.68A1.75 1.75 0 0 1 15 3.48V7c0 1.566-.32 3.182-1.303 4.682-.983 1.498-2.585 2.813-5.032 3.855a1.697 1.697 0 0 1-1.33 0c-2.447-1.042-4.049-2.357-5.032-3.855C1.32 10.182 1 8.566 1 7V3.48a1.75 1.75 0 0 1 1.217-1.667Zm.61 1.429a.25.25 0 0 0-.153 0l-5.25 1.68a.25.25 0 0 0-.174.238V7c0 1.358.275 2.666 1.057 3.86.784 1.194 2.121 2.34 4.366 3.297a.196.196 0 0 0 .154 0c2.245-.956 3.582-2.104 4.366-3.298C13.225 9.666 13.5 8.36 13.5 7V3.48a.251.251 0 0 0-.174-.237l-5.25-1.68ZM8.75 4.75v3a.75.75 0 0 1-1.5 0v-3a.75.75 0 0 1 1.5 0ZM9 10.5a1 1 0 1 1-2 0 1 1 0 0 1 2 0Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Security
</span>      
</a>
  
</li>
        <li hidden="hidden" data-menu-item="i6insights-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-623f61ac-b3d1-4bf1-a90f-6f296b4be34f" href="/strojanowski/ALPsLFV/pulse" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-graph">
    <path d="M1.5 1.75V13.5h13.75a.75.75 0 0 1 0 1.5H.75a.75.75 0 0 1-.75-.75V1.75a.75.75 0 0 1 1.5 0Zm14.28 2.53-5.25 5.25a.75.75 0 0 1-1.06 0L7 7.06 4.28 9.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.25-3.25a.75.75 0 0 1 1.06 0L10 7.94l4.72-4.72a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Insights
</span>      
</a>
  
</li>
</ul>    
</div></action-list>


</div>
      
</div></anchored-position>  </focus-group>
</action-menu></div>
</nav>

  </div>

  



<turbo-frame id="repo-content-turbo-frame" target="_top" data-turbo-action="advance" class="">
    <div id="repo-content-pjax-container" class="repository-content " >
    



    
      
    








<react-app
  app-name="react-code-view"
  initial-path="/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_Pb.csv"
    style="display: block; min-height: calc(100vh - 64px);"
  data-attempted-ssr="false"
  data-ssr="false"
  data-lazy="false"
  data-alternate="false"
>
  
  <script type="application/json" data-target="react-app.embeddedData">{"payload":{"allShortcutsEnabled":false,"fileTree":{"":{"items":[{"name":"README.md","path":"README.md","contentType":"file"},{"name":"crossx_t_cutoff_Pb.csv","path":"crossx_t_cutoff_Pb.csv","contentType":"file"},{"name":"crossx_t_cutoff_W.csv","path":"crossx_t_cutoff_W.csv","contentType":"file"}],"totalCount":3}},"fileTreeProcessingTime":1.890643,"foldersToFetch":[],"repo":{"id":833379346,"defaultBranch":"main","name":"ALPsLFV","ownerLogin":"strojanowski","currentUserCanPush":false,"isFork":false,"isEmpty":false,"createdAt":"2024-07-24T23:47:22.000Z","ownerAvatar":"https://avatars.githubusercontent.com/u/82600696?v=4","public":true,"private":false,"isOrgOwned":false},"codeLineWrapEnabled":false,"symbolsExpanded":false,"treeExpanded":true,"refInfo":{"name":"main","listCacheKey":"v0:1721864909.0","canEdit":false,"refType":"branch","currentOid":"6a6c41aeae7fb9042e43f694657c05df7ea1cbff"},"path":"crossx_t_cutoff_Pb.csv","currentUser":null,"blob":{"rawLines":null,"stylingDirectives":null,"colorizedLines":null,"csv":[["Energy (GeV)","Mass (GeV)","Cross Section / C_{\\mu \tau}^2 (fb)"],["100","1.77","2.8331055475816953"],["100","2.0","2.2605934502362284"],["100","2.36","1.6473248244013978"],["100","2.7199999999999998","1.2222651455006068"],["100","3.08","0.9102942759751604"],["100","3.44","0.6786667833363487"],["100","3.8","0.5065449435490468"],["100","4.16","0.378128245357382"],["100","4.52","0.28180672792174905"],["100","4.88","0.20942470042442832"],["100","5.24","0.15504974300472346"],["100","5.6","0.11424273573172708"],["100","5.96","0.08367761187937853"],["100","6.32","0.060853232503577846"],["100","6.68","0.0438821415268856"],["100","7.04","0.031324698548113185"],["100","7.3999999999999995","0.022092408108902933"],["100","7.76","0.015358269098666675"],["100","8.120000000000001","0.010494232227979822"],["100","8.48","0.00702219610690081"],["100","8.84","0.004580065913539271"],["100","9.2","0.0028927747026125843"],["100","9.559999999999999","0.001753698808226774"],["100","9.92","0.001008290018364657"],["100","10.28","0.0005395519355862071"],["100","10.64","0.0002612634179855419"],["100","11.0","0.00010892678998810687"],["100","11.36","3.553697040891872e-05"],["100","11.719999999999999","7.224566642352034e-06"],["100","12.08","3.8941840577532254e-07"],["100","12.44","0.0"],["100","12.799999999999999","0.0"],["100","13.16","0.0"],["100","13.52","0.0"],["100","13.879999999999999","0.0"],["100","14.24","0.0"],["100","14.6","0.0"],["100","14.959999999999999","0.0"],["100","15.32","0.0"],["100","15.68","0.0"],["100","16.04","0.0"],["100","16.4","0.0"],["100","16.759999999999998","0.0"],["100","17.119999999999997","0.0"],["100","17.479999999999997","0.0"],["100","17.84","0.0"],["100","18.2","0.0"],["100","18.56","0.0"],["100","18.919999999999998","0.0"],["100","19.28","0.0"],["100","19.64","0.0"],["100","20.0","0.0"],["100","21.0","0.0"],["100","22.0","0.0"],["100","23.0","0.0"],["100","24.0","0.0"],["100","25.0","0.0"],["100","26.0","0.0"],["100","27.0","0.0"],["100","28.0","0.0"],["100","29.0","0.0"],["100","30.0","0.0"],["100","31.0","0.0"],["100","32.0","0.0"],["100","33.0","0.0"],["100","34.0","0.0"],["100","35.0","0.0"],["100","36.0","0.0"],["100","37.0","0.0"],["100","38.0","0.0"],["100","39.0","0.0"],["100","40.0","0.0"],["100","41.0","0.0"],["100","42.0","0.0"],["100","43.0","0.0"],["100","44.0","0.0"],["100","45.0","0.0"],["100","46.0","0.0"],["100","47.0","0.0"],["100","48.0","0.0"],["100","49.0","0.0"],["100","50.0","0.0"],["100","51.0","0.0"],["100","52.0","0.0"],["100","53.0","0.0"],["100","54.0","0.0"],["100","55.0","0.0"],["100","56.0","0.0"],["100","57.0","0.0"],["100","58.0","0.0"],["100","59.0","0.0"],["100","60.0","0.0"],["100","61.0","0.0"],["100","62.0","0.0"],["100","63.0","0.0"],["100","64.0","0.0"],["100","65.0","0.0"],["100","66.0","0.0"],["100","67.0","0.0"],["100","68.0","0.0"],["100","69.0","0.0"],["100","70.0","0.0"],["100","71.0","0.0"],["100","72.0","0.0"],["100","73.0","0.0"],["100","74.0","0.0"],["100","75.0","0.0"],["100","76.0","0.0"],["100","77.0","0.0"],["100","78.0","0.0"],["100","79.0","0.0"],["100","80.0","0.0"],["100","81.0","0.0"],["100","82.0","0.0"],["100","83.0","0.0"],["100","84.0","0.0"],["100","85.0","0.0"],["100","86.0","0.0"],["100","87.0","0.0"],["100","88.0","0.0"],["100","89.0","0.0"],["100","90.0","0.0"],["100","91.0","0.0"],["100","92.0","0.0"],["100","93.0","0.0"],["100","94.0","0.0"],["100","95.0","0.0"],["100","96.0","0.0"],["100","97.0","0.0"],["100","98.0","0.0"],["100","99.0","0.0"],["126","1.77","4.261006252418204"],["126","2.0","3.2499333110920534"],["126","2.36","2.272933247054058"],["126","2.7199999999999998","1.6793103121124873"],["126","3.08","1.272845778603246"],["126","3.44","0.9727532252578222"],["126","3.8","0.7451173315374944"],["126","4.16","0.5716592399568244"],["126","4.52","0.43922930102471164"],["126","4.88","0.33761586152355116"],["126","5.24","0.25926176549969115"],["126","5.6","0.19872417694914984"],["126","5.96","0.15192269103090367"],["126","6.32","0.1157567755215408"],["126","6.68","0.0878388797797895"],["126","7.04","0.06632031005227994"],["126","7.3999999999999995","0.049779466405898004"],["126","7.76","0.03710656836954122"],["126","8.120000000000001","0.02743906905019161"],["126","8.48","0.020095994769210375"],["126","8.84","0.014555472053089177"],["126","9.2","0.010404767313225042"],["126","9.559999999999999","0.007322990952991091"],["126","9.92","0.005057416768415684"],["126","10.28","0.0034159901977745097"],["126","10.64","0.0022436776234861333"],["126","11.0","0.0014237675975612113"],["126","11.36","0.0008649859675387483"],["126","11.719999999999999","0.0004965128440004783"],["126","12.08","0.0002639203678422744"],["126","12.44","0.0001256828763626548"],["126","12.799999999999999","5.0816373009745266e-05"],["126","13.16","1.5593466247687016e-05"],["126","13.52","2.7495189399753088e-06"],["126","13.879999999999999","8.100823511824437e-08"],["126","14.24","0.0"],["126","14.6","0.0"],["126","14.959999999999999","0.0"],["126","15.32","0.0"],["126","15.68","0.0"],["126","16.04","0.0"],["126","16.4","0.0"],["126","16.759999999999998","0.0"],["126","17.119999999999997","0.0"],["126","17.479999999999997","0.0"],["126","17.84","0.0"],["126","18.2","0.0"],["126","18.56","0.0"],["126","18.919999999999998","0.0"],["126","19.28","0.0"],["126","19.64","0.0"],["126","20.0","0.0"],["126","21.0","0.0"],["126","22.0","0.0"],["126","23.0","0.0"],["126","24.0","0.0"],["126","25.0","0.0"],["126","26.0","0.0"],["126","27.0","0.0"],["126","28.0","0.0"],["126","29.0","0.0"],["126","30.0","0.0"],["126","31.0","0.0"],["126","32.0","0.0"],["126","33.0","0.0"],["126","34.0","0.0"],["126","35.0","0.0"],["126","36.0","0.0"],["126","37.0","0.0"],["126","38.0","0.0"],["126","39.0","0.0"],["126","40.0","0.0"],["126","41.0","0.0"],["126","42.0","0.0"],["126","43.0","0.0"],["126","44.0","0.0"],["126","45.0","0.0"],["126","46.0","0.0"],["126","47.0","0.0"],["126","48.0","0.0"],["126","49.0","0.0"],["126","50.0","0.0"],["126","51.0","0.0"],["126","52.0","0.0"],["126","53.0","0.0"],["126","54.0","0.0"],["126","55.0","0.0"],["126","56.0","0.0"],["126","57.0","0.0"],["126","58.0","0.0"],["126","59.0","0.0"],["126","60.0","0.0"],["126","61.0","0.0"],["126","62.0","0.0"],["126","63.0","0.0"],["126","64.0","0.0"],["126","65.0","0.0"],["126","66.0","0.0"],["126","67.0","0.0"],["126","68.0","0.0"],["126","69.0","0.0"],["126","70.0","0.0"],["126","71.0","0.0"],["126","72.0","0.0"],["126","73.0","0.0"],["126","74.0","0.0"],["126","75.0","0.0"],["126","76.0","0.0"],["126","77.0","0.0"],["126","78.0","0.0"],["126","79.0","0.0"],["126","80.0","0.0"],["126","81.0","0.0"],["126","82.0","0.0"],["126","83.0","0.0"],["126","84.0","0.0"],["126","85.0","0.0"],["126","86.0","0.0"],["126","87.0","0.0"],["126","88.0","0.0"],["126","89.0","0.0"],["126","90.0","0.0"],["126","91.0","0.0"],["126","92.0","0.0"],["126","93.0","0.0"],["126","94.0","0.0"],["126","95.0","0.0"],["126","96.0","0.0"],["126","97.0","0.0"],["126","98.0","0.0"],["126","99.0","0.0"],["158","1.77","6.958738871886761"],["158","2.0","5.083523981996126"],["158","2.36","3.3080904286126707"],["158","2.7199999999999998","2.3235111471096044"],["158","3.08","1.7295818816698978"],["158","3.44","1.3308476903871398"],["158","3.8","1.038843540710839"],["158","4.16","0.8148648583292288"],["158","4.52","0.6404704133250699"],["158","4.88","0.5042415775990053"],["158","5.24","0.3976265454270189"],["158","5.6","0.31377196340227503"],["158","5.96","0.24752611586071474"],["158","6.32","0.19503975313825916"],["158","6.68","0.15341139823554434"],["158","7.04","0.12040469922687885"],["158","7.3999999999999995","0.09423848667568566"],["158","7.76","0.07350502547671782"],["158","8.120000000000001","0.05710665777922529"],["158","8.48","0.044151833038648315"],["158","8.84","0.0339548754011646"],["158","9.2","0.02594794960211623"],["158","9.559999999999999","0.019685623793302614"],["158","9.92","0.014811149604657778"],["158","10.28","0.011035875526811881"],["158","10.64","0.008131228339940623"],["158","11.0","0.005914000105545044"],["158","11.36","0.004235378425306368"],["158","11.719999999999999","0.0029788609729772147"],["158","12.08","0.002049903952324161"],["158","12.44","0.001373071872439728"],["158","12.799999999999999","0.00088989895032151"],["158","13.16","0.0005530211453240557"],["158","13.52","0.0003256907909996864"],["158","13.879999999999999","0.00017855500414327746"],["158","14.24","8.87646875729334e-05"],["158","14.6","3.808254635207425e-05"],["158","14.959999999999999","1.2888285941342921e-05"],["158","15.32","2.79649948925752e-06"],["158","15.68","1.8610141376554218e-07"],["158","16.04","0.0"],["158","16.4","0.0"],["158","16.759999999999998","0.0"],["158","17.119999999999997","0.0"],["158","17.479999999999997","0.0"],["158","17.84","0.0"],["158","18.2","0.0"],["158","18.56","0.0"],["158","18.919999999999998","0.0"],["158","19.28","0.0"],["158","19.64","0.0"],["158","20.0","0.0"],["158","21.0","0.0"],["158","22.0","0.0"],["158","23.0","0.0"],["158","24.0","0.0"],["158","25.0","0.0"],["158","26.0","0.0"],["158","27.0","0.0"],["158","28.0","0.0"],["158","29.0","0.0"],["158","30.0","0.0"],["158","31.0","0.0"],["158","32.0","0.0"],["158","33.0","0.0"],["158","34.0","0.0"],["158","35.0","0.0"],["158","36.0","0.0"],["158","37.0","0.0"],["158","38.0","0.0"],["158","39.0","0.0"],["158","40.0","0.0"],["158","41.0","0.0"],["158","42.0","0.0"],["158","43.0","0.0"],["158","44.0","0.0"],["158","45.0","0.0"],["158","46.0","0.0"],["158","47.0","0.0"],["158","48.0","0.0"],["158","49.0","0.0"],["158","50.0","0.0"],["158","51.0","0.0"],["158","52.0","0.0"],["158","53.0","0.0"],["158","54.0","0.0"],["158","55.0","0.0"],["158","56.0","0.0"],["158","57.0","0.0"],["158","58.0","0.0"],["158","59.0","0.0"],["158","60.0","0.0"],["158","61.0","0.0"],["158","62.0","0.0"],["158","63.0","0.0"],["158","64.0","0.0"],["158","65.0","0.0"],["158","66.0","0.0"],["158","67.0","0.0"],["158","68.0","0.0"],["158","69.0","0.0"],["158","70.0","0.0"],["158","71.0","0.0"],["158","72.0","0.0"],["158","73.0","0.0"],["158","74.0","0.0"],["158","75.0","0.0"],["158","76.0","0.0"],["158","77.0","0.0"],["158","78.0","0.0"],["158","79.0","0.0"],["158","80.0","0.0"],["158","81.0","0.0"],["158","82.0","0.0"],["158","83.0","0.0"],["158","84.0","0.0"],["158","85.0","0.0"],["158","86.0","0.0"],["158","87.0","0.0"],["158","88.0","0.0"],["158","89.0","0.0"],["158","90.0","0.0"],["158","91.0","0.0"],["158","92.0","0.0"],["158","93.0","0.0"],["158","94.0","0.0"],["158","95.0","0.0"],["158","96.0","0.0"],["158","97.0","0.0"],["158","98.0","0.0"],["158","99.0","0.0"],["200","1.77","12.184492408536684"],["200","2.0","8.771175777120092"],["200","2.36","5.418064774750024"],["200","2.7199999999999998","3.546605480120936"],["200","3.08","2.481784991947383"],["200","3.44","1.8427066714162414"],["200","3.8","1.426093654414163"],["200","4.16","1.129582320810989"],["200","4.52","0.904168317954998"],["200","4.88","0.7267036307115319"],["200","5.24","0.585199553014014"],["200","5.6","0.4720129991394974"],["200","5.96","0.3813316937040263"],["200","6.32","0.30842240337185534"],["200","6.68","0.24952643354466528"],["200","7.04","0.20179983897407844"],["200","7.3999999999999995","0.16305202256768508"],["200","7.76","0.13156761108610115"],["200","8.120000000000001","0.1059796279860328"],["200","8.48","0.08519321964252043"],["200","8.84","0.06830674511319296"],["200","9.2","0.054608602545902246"],["200","9.559999999999999","0.04350266944538066"],["200","9.92","0.03452047824715266"],["200","10.28","0.02726618480375257"],["200","10.64","0.021429476753525772"],["200","11.0","0.01674170584401439"],["200","11.36","0.012993436071395336"],["200","11.719999999999999","0.0100083741424019"],["200","12.08","0.007642552677458546"],["200","12.44","0.005778898102394666"],["200","12.799999999999999","0.004319633346782035"],["200","13.16","0.0031862071248852345"],["200","13.52","0.0023141471200937005"],["200","13.879999999999999","0.0016498512413214688"],["200","14.24","0.0011509256077810608"],["200","14.6","0.0007822335384990686"],["200","14.959999999999999","0.0005147564292508019"],["200","15.32","0.0003255477057553603"],["200","15.68","0.0001953917566183056"],["200","16.04","0.00010941400848352651"],["200","16.4","5.572170320243171e-05"],["200","16.759999999999998","2.4748502748704837e-05"],["200","17.119999999999997","8.868490820721877e-06"],["200","17.479999999999997","2.1328238161006548e-06"],["200","17.84","1.96630834868702e-07"],["200","18.2","0.0"],["200","18.56","0.0"],["200","18.919999999999998","0.0"],["200","19.28","0.0"],["200","19.64","0.0"],["200","20.0","0.0"],["200","21.0","0.0"],["200","22.0","0.0"],["200","23.0","0.0"],["200","24.0","0.0"],["200","25.0","0.0"],["200","26.0","0.0"],["200","27.0","0.0"],["200","28.0","0.0"],["200","29.0","0.0"],["200","30.0","0.0"],["200","31.0","0.0"],["200","32.0","0.0"],["200","33.0","0.0"],["200","34.0","0.0"],["200","35.0","0.0"],["200","36.0","0.0"],["200","37.0","0.0"],["200","38.0","0.0"],["200","39.0","0.0"],["200","40.0","0.0"],["200","41.0","0.0"],["200","42.0","0.0"],["200","43.0","0.0"],["200","44.0","0.0"],["200","45.0","0.0"],["200","46.0","0.0"],["200","47.0","0.0"],["200","48.0","0.0"],["200","49.0","0.0"],["200","50.0","0.0"],["200","51.0","0.0"],["200","52.0","0.0"],["200","53.0","0.0"],["200","54.0","0.0"],["200","55.0","0.0"],["200","56.0","0.0"],["200","57.0","0.0"],["200","58.0","0.0"],["200","59.0","0.0"],["200","60.0","0.0"],["200","61.0","0.0"],["200","62.0","0.0"],["200","63.0","0.0"],["200","64.0","0.0"],["200","65.0","0.0"],["200","66.0","0.0"],["200","67.0","0.0"],["200","68.0","0.0"],["200","69.0","0.0"],["200","70.0","0.0"],["200","71.0","0.0"],["200","72.0","0.0"],["200","73.0","0.0"],["200","74.0","0.0"],["200","75.0","0.0"],["200","76.0","0.0"],["200","77.0","0.0"],["200","78.0","0.0"],["200","79.0","0.0"],["200","80.0","0.0"],["200","81.0","0.0"],["200","82.0","0.0"],["200","83.0","0.0"],["200","84.0","0.0"],["200","85.0","0.0"],["200","86.0","0.0"],["200","87.0","0.0"],["200","88.0","0.0"],["200","89.0","0.0"],["200","90.0","0.0"],["200","91.0","0.0"],["200","92.0","0.0"],["200","93.0","0.0"],["200","94.0","0.0"],["200","95.0","0.0"],["200","96.0","0.0"],["200","97.0","0.0"],["200","98.0","0.0"],["200","99.0","0.0"],["251","1.77","20.72306637396288"],["251","2.0","15.096610908500734"],["251","2.36","9.28966272025316"],["251","2.7199999999999998","5.873891304210772"],["251","3.08","3.879044904100896"],["251","3.44","2.704957661693395"],["251","3.8","1.9932412079243185"],["251","4.16","1.5375246145766306"],["251","4.52","1.22389077172992"],["251","4.88","0.991991260830271"],["251","5.24","0.8111595744768677"],["251","5.6","0.6658669528728484"],["251","5.96","0.547634315832704"],["251","6.32","0.45107170033577887"],["251","6.68","0.37206333078372494"],["251","7.04","0.3073179321544506"],["251","7.3999999999999995","0.2540391805442707"],["251","7.76","0.21004182442708225"],["251","8.120000000000001","0.17360545112290882"],["251","8.48","0.14338638313523022"],["251","8.84","0.11831864108386517"],["251","9.2","0.09750805484535392"],["251","9.559999999999999","0.08023874330580745"],["251","9.92","0.06590491230929744"],["251","10.28","0.05401502049956016"],["251","10.64","0.044162059999389575"],["251","11.0","0.0360040922742147"],["251","11.36","0.029257189376771346"],["251","11.719999999999999","0.023691571448583377"],["251","12.08","0.01910786047864179"],["251","12.44","0.015341013407191281"],["251","12.799999999999999","0.01225353854247004"],["251","13.16","0.009732137529542566"],["251","13.52","0.0076793601217980114"],["251","13.879999999999999","0.006016161188025658"],["251","14.24","0.004674152388828112"],["251","14.6","0.0035977605975617056"],["251","14.959999999999999","0.002739471731679062"],["251","15.32","0.0020598321964796044"],["251","15.68","0.0015268192027166538"],["251","16.04","0.0011128055631873489"],["251","16.4","0.000795027272054677"],["251","16.759999999999998","0.0005545984377057398"],["251","17.119999999999997","0.00037591975807250836"],["251","17.479999999999997","0.0002459985260590045"],["251","17.84","0.00015400908442367832"],["251","18.2","9.118242845443385e-05"],["251","18.56","5.005240032873965e-05"],["251","18.919999999999998","2.467419910238373e-05"],["251","19.28","1.0359613194925135e-05"],["251","19.64","3.366157878719414e-06"],["251","20.0","6.568496136885932e-07"],["251","21.0","0.0"],["251","22.0","0.0"],["251","23.0","0.0"],["251","24.0","0.0"],["251","25.0","0.0"],["251","26.0","0.0"],["251","27.0","0.0"],["251","28.0","0.0"],["251","29.0","0.0"],["251","30.0","0.0"],["251","31.0","0.0"],["251","32.0","0.0"],["251","33.0","0.0"],["251","34.0","0.0"],["251","35.0","0.0"],["251","36.0","0.0"],["251","37.0","0.0"],["251","38.0","0.0"],["251","39.0","0.0"],["251","40.0","0.0"],["251","41.0","0.0"],["251","42.0","0.0"],["251","43.0","0.0"],["251","44.0","0.0"],["251","45.0","0.0"],["251","46.0","0.0"],["251","47.0","0.0"],["251","48.0","0.0"],["251","49.0","0.0"],["251","50.0","0.0"],["251","51.0","0.0"],["251","52.0","0.0"],["251","53.0","0.0"],["251","54.0","0.0"],["251","55.0","0.0"],["251","56.0","0.0"],["251","57.0","0.0"],["251","58.0","0.0"],["251","59.0","0.0"],["251","60.0","0.0"],["251","61.0","0.0"],["251","62.0","0.0"],["251","63.0","0.0"],["251","64.0","0.0"],["251","65.0","0.0"],["251","66.0","0.0"],["251","67.0","0.0"],["251","68.0","0.0"],["251","69.0","0.0"],["251","70.0","0.0"],["251","71.0","0.0"],["251","72.0","0.0"],["251","73.0","0.0"],["251","74.0","0.0"],["251","75.0","0.0"],["251","76.0","0.0"],["251","77.0","0.0"],["251","78.0","0.0"],["251","79.0","0.0"],["251","80.0","0.0"],["251","81.0","0.0"],["251","82.0","0.0"],["251","83.0","0.0"],["251","84.0","0.0"],["251","85.0","0.0"],["251","86.0","0.0"],["251","87.0","0.0"],["251","88.0","0.0"],["251","89.0","0.0"],["251","90.0","0.0"],["251","91.0","0.0"],["251","92.0","0.0"],["251","93.0","0.0"],["251","94.0","0.0"],["251","95.0","0.0"],["251","96.0","0.0"],["251","97.0","0.0"],["251","98.0","0.0"],["251","99.0","0.0"],["316","1.77","34.077215375559454"],["316","2.0","25.42639071059807"],["316","2.36","16.07308113110486"],["316","2.7199999999999998","10.236892942297107"],["316","3.08","6.638180075188395"],["316","3.44","4.434723235553675"],["316","3.8","3.084922731973933"],["316","4.16","2.2476293245995302"],["316","4.52","1.712914931276003"],["316","4.88","1.3548767959093333"],["316","5.24","1.10043672395701"],["316","5.6","0.908479695168695"],["316","5.96","0.7566691933411057"],["316","6.32","0.6329554139556094"],["316","6.68","0.5305992746983674"],["316","7.04","0.44540680600286175"],["316","7.3999999999999995","0.3743991934142911"],["316","7.76","0.3150995507435301"],["316","8.120000000000001","0.2654826884542469"],["316","8.48","0.22384325475604921"],["316","8.84","0.18879130096473384"],["316","9.2","0.15920759930422118"],["316","9.559999999999999","0.13419902491342706"],["316","9.92","0.1130533703709464"],["316","10.28","0.09515222412187842"],["316","10.64","0.08000367159665649"],["316","11.0","0.06718388727391937"],["316","11.36","0.05633400326514631"],["316","11.719999999999999","0.04715657039499246"],["316","12.08","0.03939596018131798"],["316","12.44","0.032840226109405415"],["316","12.799999999999999","0.027311639652794845"],["316","13.16","0.022649896472571984"],["316","13.52","0.01872697842551725"],["316","13.879999999999999","0.015432924223279413"],["316","14.24","0.012670767801618398"],["316","14.6","0.010359755789962887"],["316","14.959999999999999","0.008434119636394071"],["316","15.32","0.006829450484577872"],["316","15.68","0.005501268739031154"],["316","16.04","0.004402802921874042"],["316","16.4","0.003499528434630189"],["316","16.759999999999998","0.0027598905384755654"],["316","17.119999999999997","0.002157094028614961"],["316","17.479999999999997","0.0016691063021547674"],["316","17.84","0.0012765108806963611"],["316","18.2","0.000963028993108879"],["316","18.56","0.0007153050776404611"],["316","18.919999999999998","0.0005214713508990004"],["316","19.28","0.000371987820980062"],["316","19.64","0.00025844225725389213"],["316","20.0","0.0001739231843240604"],["316","21.0","4.546634526573564e-05"],["316","22.0","6.024934902488554e-06"],["316","23.0","4.909797662916575e-08"],["316","24.0","0.0"],["316","25.0","0.0"],["316","26.0","0.0"],["316","27.0","0.0"],["316","28.0","0.0"],["316","29.0","0.0"],["316","30.0","0.0"],["316","31.0","0.0"],["316","32.0","0.0"],["316","33.0","0.0"],["316","34.0","0.0"],["316","35.0","0.0"],["316","36.0","0.0"],["316","37.0","0.0"],["316","38.0","0.0"],["316","39.0","0.0"],["316","40.0","0.0"],["316","41.0","0.0"],["316","42.0","0.0"],["316","43.0","0.0"],["316","44.0","0.0"],["316","45.0","0.0"],["316","46.0","0.0"],["316","47.0","0.0"],["316","48.0","0.0"],["316","49.0","0.0"],["316","50.0","0.0"],["316","51.0","0.0"],["316","52.0","0.0"],["316","53.0","0.0"],["316","54.0","0.0"],["316","55.0","0.0"],["316","56.0","0.0"],["316","57.0","0.0"],["316","58.0","0.0"],["316","59.0","0.0"],["316","60.0","0.0"],["316","61.0","0.0"],["316","62.0","0.0"],["316","63.0","0.0"],["316","64.0","0.0"],["316","65.0","0.0"],["316","66.0","0.0"],["316","67.0","0.0"],["316","68.0","0.0"],["316","69.0","0.0"],["316","70.0","0.0"],["316","71.0","0.0"],["316","72.0","0.0"],["316","73.0","0.0"],["316","74.0","0.0"],["316","75.0","0.0"],["316","76.0","0.0"],["316","77.0","0.0"],["316","78.0","0.0"],["316","79.0","0.0"],["316","80.0","0.0"],["316","81.0","0.0"],["316","82.0","0.0"],["316","83.0","0.0"],["316","84.0","0.0"],["316","85.0","0.0"],["316","86.0","0.0"],["316","87.0","0.0"],["316","88.0","0.0"],["316","89.0","0.0"],["316","90.0","0.0"],["316","91.0","0.0"],["316","92.0","0.0"],["316","93.0","0.0"],["316","94.0","0.0"],["316","95.0","0.0"],["316","96.0","0.0"],["316","97.0","0.0"],["316","98.0","0.0"],["316","99.0","0.0"],["398","1.77","53.25587001981892"],["398","2.0","40.79648997054092"],["398","2.36","26.791484133564953"],["398","2.7199999999999998","17.588873903466876"],["398","3.08","11.600838214980836"],["398","3.44","7.735463397825019"],["398","3.8","5.2552792187177015"],["398","4.16","3.668415099337727"],["398","4.52","2.6501690406729286"],["398","4.88","1.989036317377679"],["398","5.24","1.5494112607887187"],["398","5.6","1.2459983010785025"],["398","5.96","1.0264257239306618"],["398","6.32","0.8594061480232439"],["398","6.68","0.7266632127389979"],["398","7.04","0.6177829292430871"],["398","7.3999999999999995","0.526677562677745"],["398","7.76","0.4497194642547587"],["398","8.120000000000001","0.3844602212945938"],["398","8.48","0.32903150619977684"],["398","8.84","0.28190498465971214"],["398","9.2","0.2417741056146451"],["398","9.559999999999999","0.20749595064628587"],["398","9.92","0.17817169356639945"],["398","10.28","0.1530081432339154"],["398","10.64","0.13137524675271178"],["398","11.0","0.11275924620149826"],["398","11.36","0.09673224031113639"],["398","11.719999999999999","0.08292713365692385"],["398","12.08","0.07104048444575643"],["398","12.44","0.06079991577311772"],["398","12.799999999999999","0.05197452632211561"],["398","13.16","0.04437635258763781"],["398","13.52","0.037835559511813624"],["398","13.879999999999999","0.03220621173101005"],["398","14.24","0.02736479289680092"],["398","14.6","0.023205027062004266"],["398","14.959999999999999","0.019635209375875817"],["398","15.32","0.016573900228268986"],["398","15.68","0.013954565848368248"],["398","16.04","0.011715250890102025"],["398","16.4","0.00980465674232696"],["398","16.759999999999998","0.008176793644844383"],["398","17.119999999999997","0.006793339752198308"],["398","17.479999999999997","0.005620907270182779"],["398","17.84","0.004629103949781387"],["398","18.2","0.0037931970655580368"],["398","18.56","0.0030912725903531383"],["398","18.919999999999998","0.0025033056903298284"],["398","19.28","0.0020133192302123205"],["398","19.64","0.0016068525449383704"],["398","20.0","0.0012715539983738095"],["398","21.0","0.0006282793513893018"],["398","22.0","0.00027834073648497584"],["398","23.0","0.00010348399092482827"],["398","24.0","2.827538587383114e-05"],["398","25.0","4.056679218960184e-06"],["398","26.0","5.338564751196708e-08"],["398","27.0","0.0"],["398","28.0","0.0"],["398","29.0","0.0"],["398","30.0","0.0"],["398","31.0","0.0"],["398","32.0","0.0"],["398","33.0","0.0"],["398","34.0","0.0"],["398","35.0","0.0"],["398","36.0","0.0"],["398","37.0","0.0"],["398","38.0","0.0"],["398","39.0","0.0"],["398","40.0","0.0"],["398","41.0","0.0"],["398","42.0","0.0"],["398","43.0","0.0"],["398","44.0","0.0"],["398","45.0","0.0"],["398","46.0","0.0"],["398","47.0","0.0"],["398","48.0","0.0"],["398","49.0","0.0"],["398","50.0","0.0"],["398","51.0","0.0"],["398","52.0","0.0"],["398","53.0","0.0"],["398","54.0","0.0"],["398","55.0","0.0"],["398","56.0","0.0"],["398","57.0","0.0"],["398","58.0","0.0"],["398","59.0","0.0"],["398","60.0","0.0"],["398","61.0","0.0"],["398","62.0","0.0"],["398","63.0","0.0"],["398","64.0","0.0"],["398","65.0","0.0"],["398","66.0","0.0"],["398","67.0","0.0"],["398","68.0","0.0"],["398","69.0","0.0"],["398","70.0","0.0"],["398","71.0","0.0"],["398","72.0","0.0"],["398","73.0","0.0"],["398","74.0","0.0"],["398","75.0","0.0"],["398","76.0","0.0"],["398","77.0","0.0"],["398","78.0","0.0"],["398","79.0","0.0"],["398","80.0","0.0"],["398","81.0","0.0"],["398","82.0","0.0"],["398","83.0","0.0"],["398","84.0","0.0"],["398","85.0","0.0"],["398","86.0","0.0"],["398","87.0","0.0"],["398","88.0","0.0"],["398","89.0","0.0"],["398","90.0","0.0"],["398","91.0","0.0"],["398","92.0","0.0"],["398","93.0","0.0"],["398","94.0","0.0"],["398","95.0","0.0"],["398","96.0","0.0"],["398","97.0","0.0"],["398","98.0","0.0"],["398","99.0","0.0"],["501","1.77","79.0090251869588"],["501","2.0","62.02613309144401"],["501","2.36","42.32516399204842"],["501","2.7199999999999998","28.82247796748257"],["501","3.08","19.628853362842595"],["501","3.44","13.40347648839744"],["501","3.8","9.209143575452755"],["501","4.16","6.396059136561156"],["501","4.52","4.515897758323751"],["501","4.88","3.26092077818182"],["501","5.24","2.4210419917078836"],["501","5.6","1.8539449858504224"],["501","5.96","1.464420292553021"],["501","6.32","1.1895748948599534"],["501","6.68","0.988625486078883"],["501","7.04","0.8356364245572595"],["501","7.3999999999999995","0.7144393218778492"],["501","7.76","0.6152258764733787"],["501","8.120000000000001","0.53196597025778"],["501","8.48","0.4610443780368568"],["501","8.84","0.4001315667589411"],["501","9.2","0.34760880624054064"],["501","9.559999999999999","0.3022901149853853"],["501","9.92","0.26311251947979014"],["501","10.28","0.22922749151843913"],["501","10.64","0.1998560365546663"],["501","11.0","0.1743517539603799"],["501","11.36","0.15215669595128736"],["501","11.719999999999999","0.13279959045713538"],["501","12.08","0.1158972446743269"],["501","12.44","0.10112184749602102"],["501","12.799999999999999","0.08820205092024308"],["501","13.16","0.07689326559994904"],["501","13.52","0.06700076257326039"],["501","13.879999999999999","0.05834596954868898"],["501","14.24","0.05076781487269952"],["501","14.6","0.04413401176907914"],["501","14.959999999999999","0.03832802928827224"],["501","15.32","0.033249062855701374"],["501","15.68","0.028808332088554683"],["501","16.04","0.02492500919714428"],["501","16.4","0.021534829192867644"],["501","16.759999999999998","0.01857355678672239"],["501","17.119999999999997","0.015991635526561264"],["501","17.479999999999997","0.013741674977867643"],["501","17.84","0.011782962677697151"],["501","18.2","0.010079867020490518"],["501","18.56","0.00860201014713328"],["501","18.919999999999998","0.00732132155068174"],["501","19.28","0.00621258757220501"],["501","19.64","0.005254501701311825"],["501","20.0","0.0044286956897306206"],["501","21.0","0.002696362640830168"],["501","22.0","0.0015801611233032655"],["501","23.0","0.0008804502012980385"],["501","24.0","0.0004582719115696639"],["501","25.0","0.00021694842617465339"],["501","26.0","8.93664995903061e-05"],["501","27.0","2.9136572272094242e-05"],["501","28.0","6.000583696028904e-06"],["501","29.0","3.774159947232671e-07"],["501","30.0","0.0"],["501","31.0","0.0"],["501","32.0","0.0"],["501","33.0","0.0"],["501","34.0","0.0"],["501","35.0","0.0"],["501","36.0","0.0"],["501","37.0","0.0"],["501","38.0","0.0"],["501","39.0","0.0"],["501","40.0","0.0"],["501","41.0","0.0"],["501","42.0","0.0"],["501","43.0","0.0"],["501","44.0","0.0"],["501","45.0","0.0"],["501","46.0","0.0"],["501","47.0","0.0"],["501","48.0","0.0"],["501","49.0","0.0"],["501","50.0","0.0"],["501","51.0","0.0"],["501","52.0","0.0"],["501","53.0","0.0"],["501","54.0","0.0"],["501","55.0","0.0"],["501","56.0","0.0"],["501","57.0","0.0"],["501","58.0","0.0"],["501","59.0","0.0"],["501","60.0","0.0"],["501","61.0","0.0"],["501","62.0","0.0"],["501","63.0","0.0"],["501","64.0","0.0"],["501","65.0","0.0"],["501","66.0","0.0"],["501","67.0","0.0"],["501","68.0","0.0"],["501","69.0","0.0"],["501","70.0","0.0"],["501","71.0","0.0"],["501","72.0","0.0"],["501","73.0","0.0"],["501","74.0","0.0"],["501","75.0","0.0"],["501","76.0","0.0"],["501","77.0","0.0"],["501","78.0","0.0"],["501","79.0","0.0"],["501","80.0","0.0"],["501","81.0","0.0"],["501","82.0","0.0"],["501","83.0","0.0"],["501","84.0","0.0"],["501","85.0","0.0"],["501","86.0","0.0"],["501","87.0","0.0"],["501","88.0","0.0"],["501","89.0","0.0"],["501","90.0","0.0"],["501","91.0","0.0"],["501","92.0","0.0"],["501","93.0","0.0"],["501","94.0","0.0"],["501","95.0","0.0"],["501","96.0","0.0"],["501","97.0","0.0"],["501","98.0","0.0"],["501","99.0","0.0"],["631","1.77","112.03091661291768"],["631","2.0","89.86428900750225"],["631","2.36","63.486797404640825"],["631","2.7199999999999998","44.781878407391716"],["631","3.08","31.570036974584347"],["631","3.44","22.263816143409446"],["631","3.8","15.72538350822373"],["631","4.16","11.143838084302361"],["631","4.52","7.943053219675421"],["631","4.88","5.7131851106079425"],["631","5.24","4.1634345223228095"],["631","5.6","3.0873524167687876"],["631","5.96","2.339115325837478"],["631","6.32","1.8160004902490245"],["631","6.68","1.446284535305606"],["631","7.04","1.1804799077091315"],["631","7.3999999999999995","0.9846076228995712"],["631","7.76","0.8358576847088393"],["631","8.120000000000001","0.7191252248806687"],["631","8.48","0.6245109933702608"],["631","8.84","0.545700404029976"],["631","9.2","0.4786835031244944"],["631","9.559999999999999","0.42084333031099513"],["631","9.92","0.3705055166458166"],["631","10.28","0.32652693911473124"],["631","10.64","0.2879818201436917"],["631","11.0","0.25418707444901795"],["631","11.36","0.224545454038658"],["631","11.719999999999999","0.1985083500353138"],["631","12.08","0.17560012038928183"],["631","12.44","0.15542240140671915"],["631","12.799999999999999","0.13761179244755922"],["631","13.16","0.12186677525179575"],["631","13.52","0.1079321203868376"],["631","13.879999999999999","0.09557622756687606"],["631","14.24","0.08461784301314786"],["631","14.6","0.07489611397001401"],["631","14.959999999999999","0.06626784478025206"],["631","15.32","0.05861063310362168"],["631","15.68","0.05181246072856089"],["631","16.04","0.04577541550546188"],["631","16.4","0.04041814811869252"],["631","16.759999999999998","0.035660360367615156"],["631","17.119999999999997","0.03143711925520221"],["631","17.479999999999997","0.027688363243990426"],["631","17.84","0.02436081912145635"],["631","18.2","0.0214124500700554"],["631","18.56","0.018797930652604766"],["631","18.919999999999998","0.016482081486211417"],["631","19.28","0.014430766274792207"],["631","19.64","0.012616710867961053"],["631","20.0","0.011013774745460784"],["631","21.0","0.00747767104298223"],["631","22.0","0.004994692313279083"],["631","23.0","0.0032688090585799717"],["631","24.0","0.0020856777750502768"],["631","25.0","0.0012889230011571024"],["631","26.0","0.0007643211755144552"],["631","27.0","0.0004292766513129605"],["631","28.0","0.00022402456653269721"],["631","29.0","0.00010547128499776899"],["631","30.0","4.266635268715273e-05"],["631","31.0","1.3507413686558398e-05"],["631","32.0","2.570354898470176e-06"],["631","33.0","1.1584994447611217e-07"],["631","34.0","0.0"],["631","35.0","0.0"],["631","36.0","0.0"],["631","37.0","0.0"],["631","38.0","0.0"],["631","39.0","0.0"],["631","40.0","0.0"],["631","41.0","0.0"],["631","42.0","0.0"],["631","43.0","0.0"],["631","44.0","0.0"],["631","45.0","0.0"],["631","46.0","0.0"],["631","47.0","0.0"],["631","48.0","0.0"],["631","49.0","0.0"],["631","50.0","0.0"],["631","51.0","0.0"],["631","52.0","0.0"],["631","53.0","0.0"],["631","54.0","0.0"],["631","55.0","0.0"],["631","56.0","0.0"],["631","57.0","0.0"],["631","58.0","0.0"],["631","59.0","0.0"],["631","60.0","0.0"],["631","61.0","0.0"],["631","62.0","0.0"],["631","63.0","0.0"],["631","64.0","0.0"],["631","65.0","0.0"],["631","66.0","0.0"],["631","67.0","0.0"],["631","68.0","0.0"],["631","69.0","0.0"],["631","70.0","0.0"],["631","71.0","0.0"],["631","72.0","0.0"],["631","73.0","0.0"],["631","74.0","0.0"],["631","75.0","0.0"],["631","76.0","0.0"],["631","77.0","0.0"],["631","78.0","0.0"],["631","79.0","0.0"],["631","80.0","0.0"],["631","81.0","0.0"],["631","82.0","0.0"],["631","83.0","0.0"],["631","84.0","0.0"],["631","85.0","0.0"],["631","86.0","0.0"],["631","87.0","0.0"],["631","88.0","0.0"],["631","89.0","0.0"],["631","90.0","0.0"],["631","91.0","0.0"],["631","92.0","0.0"],["631","93.0","0.0"],["631","94.0","0.0"],["631","95.0","0.0"],["631","96.0","0.0"],["631","97.0","0.0"],["631","98.0","0.0"],["631","99.0","0.0"],["794","1.77","152.39712494237625"],["794","2.0","124.50746167391924"],["794","2.36","90.62889755850505"],["794","2.7199999999999998","65.94226400011938"],["794","3.08","47.98623277789964"],["794","3.44","34.93365364889164"],["794","3.8","25.448000245396802"],["794","4.16","18.558213053759328"],["794","4.52","13.558799086429023"],["794","4.88","9.935913684824271"],["794","5.24","7.315262851241472"],["794","5.6","5.423192895125431"],["794","5.96","4.059558422120719"],["794","6.32","3.077741102772258"],["794","6.68","2.370592857833582"],["794","7.04","1.8599818048332801"],["794","7.3999999999999995","1.4891463773504734"],["794","7.76","1.2171437144970143"],["794","8.120000000000001","1.014685149358551"],["794","8.48","0.860915493665875"],["794","8.84","0.7413234271799493"],["794","9.2","0.645793059015322"],["794","9.559999999999999","0.567446626979805"],["794","9.92","0.5016328249480163"],["794","10.28","0.4452405003177491"],["794","10.64","0.3962383736260962"],["794","11.0","0.3531988753771564"],["794","11.36","0.3151756221295614"],["794","11.719999999999999","0.28146647648030515"],["794","12.08","0.2515248240065853"],["794","12.44","0.2249174178395559"],["794","12.799999999999999","0.2012510148171479"],["794","13.16","0.18019627257351672"],["794","13.52","0.16143661981237628"],["794","13.879999999999999","0.14470845831790044"],["794","14.24","0.12976053261250722"],["794","14.6","0.11639046276638187"],["794","14.959999999999999","0.10441832339351087"],["794","15.32","0.09368320452001727"],["794","15.68","0.08404262912084787"],["794","16.04","0.07538630064569136"],["794","16.4","0.06760746813647818"],["794","16.759999999999998","0.06061749474481343"],["794","17.119999999999997","0.054334648893560156"],["794","17.479999999999997","0.048687281334231135"],["794","17.84","0.04361186386397118"],["794","18.2","0.03904581314633109"],["794","18.56","0.03494032833312432"],["794","18.919999999999998","0.03125008791201934"],["794","19.28","0.027931486726408487"],["794","19.64","0.02494715469917944"],["794","20.0","0.022265496235043307"],["794","21.0","0.01616397970776608"],["794","22.0","0.011645156112811172"],["794","23.0","0.008311459823708801"],["794","24.0","0.005866252678217228"],["794","25.0","0.004084901197802652"],["794","26.0","0.002798691783824857"],["794","27.0","0.0018796722223192591"],["794","28.0","0.0012319043889123208"],["794","29.0","0.0007830154080422482"],["794","30.0","0.0004786320326303589"],["794","31.0","0.00027807958254470706"],["794","32.0","0.00015094336686505687"],["794","33.0","7.453996305594151e-05"],["794","34.0","3.2081572866230696e-05"],["794","35.0","1.1164938726944923e-05"],["794","36.0","2.6634748734018877e-06"],["794","37.0","2.3842399551310246e-07"],["794","38.0","7.008628892212195e-13"],["794","39.0","0.0"],["794","40.0","0.0"],["794","41.0","0.0"],["794","42.0","0.0"],["794","43.0","0.0"],["794","44.0","0.0"],["794","45.0","0.0"],["794","46.0","0.0"],["794","47.0","0.0"],["794","48.0","0.0"],["794","49.0","0.0"],["794","50.0","0.0"],["794","51.0","0.0"],["794","52.0","0.0"],["794","53.0","0.0"],["794","54.0","0.0"],["794","55.0","0.0"],["794","56.0","0.0"],["794","57.0","0.0"],["794","58.0","0.0"],["794","59.0","0.0"],["794","60.0","0.0"],["794","61.0","0.0"],["794","62.0","0.0"],["794","63.0","0.0"],["794","64.0","0.0"],["794","65.0","0.0"],["794","66.0","0.0"],["794","67.0","0.0"],["794","68.0","0.0"],["794","69.0","0.0"],["794","70.0","0.0"],["794","71.0","0.0"],["794","72.0","0.0"],["794","73.0","0.0"],["794","74.0","0.0"],["794","75.0","0.0"],["794","76.0","0.0"],["794","77.0","0.0"],["794","78.0","0.0"],["794","79.0","0.0"],["794","80.0","0.0"],["794","81.0","0.0"],["794","82.0","0.0"],["794","83.0","0.0"],["794","84.0","0.0"],["794","85.0","0.0"],["794","86.0","0.0"],["794","87.0","0.0"],["794","88.0","0.0"],["794","89.0","0.0"],["794","90.0","0.0"],["794","91.0","0.0"],["794","92.0","0.0"],["794","93.0","0.0"],["794","94.0","0.0"],["794","95.0","0.0"],["794","96.0","0.0"],["794","97.0","0.0"],["794","98.0","0.0"],["794","99.0","0.0"],["1000","1.77","200.4805546452787"],["1000","2.0","166.3722082582592"],["1000","2.36","124.23572176766645"],["1000","2.7199999999999998","92.84100779725155"],["1000","3.08","69.45909974279832"],["1000","3.44","52.026918440417695"],["1000","3.8","39.01174249273494"],["1000","4.16","29.281448361213894"],["1000","4.52","22.000612505939063"],["1000","4.88","16.55005342798379"],["1000","5.24","12.47049110894856"],["1000","5.6","9.418806492659726"],["1000","5.96","7.138315180263137"],["1000","6.32","5.4362696481749575"],["1000","6.68","4.167604030114995"],["1000","7.04","3.2229811451059476"],["1000","7.3999999999999995","2.5198880489851825"],["1000","7.76","1.996253817137862"],["1000","8.120000000000001","1.6053793228769626"],["1000","8.48","1.3122119754438233"],["1000","8.84","1.0906249954669576"],["1000","9.2","0.9213112638758163"],["1000","9.559999999999999","0.7899902307094571"],["1000","9.92","0.6862989847590759"],["1000","10.28","0.6026957362441163"],["1000","10.64","0.5338466293657791"],["1000","11.0","0.47592057481126615"],["1000","11.36","0.4262808813343421"],["1000","11.719999999999999","0.3830650837570335"],["1000","12.08","0.34498858956156836"],["1000","12.44","0.311152252970107"],["1000","12.799999999999999","0.2809057263282794"],["1000","13.16","0.2537841688465628"],["1000","13.52","0.22941017939169134"],["1000","13.879999999999999","0.20748603699612098"],["1000","14.24","0.187765460598383"],["1000","14.6","0.17000061835553223"],["1000","14.959999999999999","0.15399472295063935"],["1000","15.32","0.13957554511243384"],["1000","15.68","0.12655585940897648"],["1000","16.04","0.11479013434404665"],["1000","16.4","0.10414947982151124"],["1000","16.759999999999998","0.0945113475245367"],["1000","17.119999999999997","0.08577329400990384"],["1000","17.479999999999997","0.0778462367267356"],["1000","17.84","0.07064644227825741"],["1000","18.2","0.06410943232434978"],["1000","18.56","0.05816717146336735"],["1000","18.919999999999998","0.052766185615835445"],["1000","19.28","0.04785700560241989"],["1000","19.64","0.043393765562351555"],["1000","20.0","0.039334795666866144"],["1000","21.0","0.029894879503056384"],["1000","22.0","0.022643332539826613"],["1000","23.0","0.01707731934570935"],["1000","24.0","0.012812110911460837"],["1000","25.0","0.009553802881344543"],["1000","26.0","0.007070958652316208"],["1000","27.0","0.0051886536997215555"],["1000","28.0","0.0037685586959286268"],["1000","29.0","0.0027040248957180273"],["1000","30.0","0.001912204244095321"],["1000","31.0","0.0013289280752484963"],["1000","32.0","0.00090436391415991"],["1000","33.0","0.0005998247723968174"],["1000","34.0","0.00038510430620270283"],["1000","35.0","0.0002373234514188054"],["1000","36.0","0.0001386320243411481"],["1000","37.0","7.534872752227693e-05"],["1000","38.0","3.702561667313501e-05"],["1000","39.0","1.5678085591047187e-05"],["1000","40.0","5.247602694333987e-06"],["1000","41.0","1.160208907580003e-06"],["1000","42.0","8.244667079872928e-08"],["1000","43.0","0.0"],["1000","44.0","0.0"],["1000","45.0","0.0"],["1000","46.0","0.0"],["1000","47.0","0.0"],["1000","48.0","0.0"],["1000","49.0","0.0"],["1000","50.0","0.0"],["1000","51.0","0.0"],["1000","52.0","0.0"],["1000","53.0","0.0"],["1000","54.0","0.0"],["1000","55.0","0.0"],["1000","56.0","0.0"],["1000","57.0","0.0"],["1000","58.0","0.0"],["1000","59.0","0.0"],["1000","60.0","0.0"],["1000","61.0","0.0"],["1000","62.0","0.0"],["1000","63.0","0.0"],["1000","64.0","0.0"],["1000","65.0","0.0"],["1000","66.0","0.0"],["1000","67.0","0.0"],["1000","68.0","0.0"],["1000","69.0","0.0"],["1000","70.0","0.0"],["1000","71.0","0.0"],["1000","72.0","0.0"],["1000","73.0","0.0"],["1000","74.0","0.0"],["1000","75.0","0.0"],["1000","76.0","0.0"],["1000","77.0","0.0"],["1000","78.0","0.0"],["1000","79.0","0.0"],["1000","80.0","0.0"],["1000","81.0","0.0"],["1000","82.0","0.0"],["1000","83.0","0.0"],["1000","84.0","0.0"],["1000","85.0","0.0"],["1000","86.0","0.0"],["1000","87.0","0.0"],["1000","88.0","0.0"],["1000","89.0","0.0"],["1000","90.0","0.0"],["1000","91.0","0.0"],["1000","92.0","0.0"],["1000","93.0","0.0"],["1000","94.0","0.0"],["1000","95.0","0.0"],["1000","96.0","0.0"],["1000","97.0","0.0"],["1000","98.0","0.0"],["1000","99.0","0.0"],["1259","1.77","255.90356267965618"],["1259","2.0","215.1944115022255"],["1259","2.36","164.20273176975562"],["1259","2.7199999999999998","125.51529825827421"],["1259","3.08","96.14450883102222"],["1259","3.44","73.7961966040254"],["1259","3.8","56.74609988923733"],["1259","4.16","43.70434290205739"],["1259","4.52","33.703934448332994"],["1259","4.88","26.02179425665825"],["1259","5.24","20.112520560010992"],["1259","5.6","15.562677276538167"],["1259","5.96","12.057915892491254"],["1259","6.32","9.35864005360595"],["1259","6.68","7.280711980425816"],["1259","7.04","5.6822566796463025"],["1259","7.3999999999999995","4.453683023304934"],["1259","7.76","3.5102829936096622"],["1259","8.120000000000001","2.7864289646135925"],["1259","8.48","2.231194006623847"],["1259","8.84","1.8050743315764903"],["1259","9.2","1.477531262728029"],["1259","9.559999999999999","1.224999191601796"],["1259","9.92","1.0292957885423422"],["1259","10.28","0.8765122331103976"],["1259","10.64","0.7560507072604041"],["1259","11.0","0.6598572794194582"],["1259","11.36","0.5818943725324542"],["1259","11.719999999999999","0.5176470088949412"],["1259","12.08","0.46377343382532576"],["1259","12.44","0.4178259846634356"],["1259","12.799999999999999","0.37801751771807574"],["1259","13.16","0.34305265346126085"],["1259","13.52","0.31200549218268053"],["1259","13.879999999999999","0.28420514134781527"],["1259","14.24","0.2591526742606913"],["1259","14.6","0.23648483248900307"],["1259","14.959999999999999","0.21592315572040177"],["1259","15.32","0.197238767615788"],["1259","15.68","0.1802527391659248"],["1259","16.04","0.16479511295275678"],["1259","16.4","0.15073427396328662"],["1259","16.759999999999998","0.1379292828358105"],["1259","17.119999999999997","0.12626433868663534"],["1259","17.479999999999997","0.11563506359649339"],["1259","17.84","0.10593426842673302"],["1259","18.2","0.09707656524631625"],["1259","18.56","0.08897893061754865"],["1259","18.919999999999998","0.08157198201806325"],["1259","19.28","0.0747893129482032"],["1259","19.64","0.06857168222923832"],["1259","20.0","0.06287251118048501"],["1259","21.0","0.04938762586408453"],["1259","22.0","0.038757072695032556"],["1259","23.0","0.030368531368825256"],["1259","24.0","0.023745086102226413"],["1259","25.0","0.01851622141841232"],["1259","26.0","0.014390379289724241"],["1259","27.0","0.011138398658009961"],["1259","28.0","0.008580787346889614"],["1259","29.0","0.006573936753385912"],["1259","30.0","0.005004431218877583"],["1259","31.0","0.0037812742439430865"],["1259","32.0","0.0028325224171547457"],["1259","33.0","0.002100665694664316"],["1259","34.0","0.0015396980819228684"],["1259","35.0","0.0011130440824246874"],["1259","36.0","0.0007914882599647304"],["1259","37.0","0.0005518196866282208"],["1259","38.0","0.0003756373818583906"],["1259","39.0","0.0002482308007075878"],["1259","40.0","0.0001580426504961205"],["1259","41.0","9.5931916578368e-05"],["1259","42.0","5.466861755832162e-05"],["1259","43.0","2.8562311447072144e-05"],["1259","44.0","1.3169498594825673e-05"],["1259","45.0","5.003086859455424e-06"],["1259","46.0","1.370088779674835e-06"],["1259","47.0","1.9538743191003635e-07"],["1259","48.0","1.6623706644583827e-09"],["1259","49.0","0.0"],["1259","50.0","0.0"],["1259","51.0","0.0"],["1259","52.0","0.0"],["1259","53.0","0.0"],["1259","54.0","0.0"],["1259","55.0","0.0"],["1259","56.0","0.0"],["1259","57.0","0.0"],["1259","58.0","0.0"],["1259","59.0","0.0"],["1259","60.0","0.0"],["1259","61.0","0.0"],["1259","62.0","0.0"],["1259","63.0","0.0"],["1259","64.0","0.0"],["1259","65.0","0.0"],["1259","66.0","0.0"],["1259","67.0","0.0"],["1259","68.0","0.0"],["1259","69.0","0.0"],["1259","70.0","0.0"],["1259","71.0","0.0"],["1259","72.0","0.0"],["1259","73.0","0.0"],["1259","74.0","0.0"],["1259","75.0","0.0"],["1259","76.0","0.0"],["1259","77.0","0.0"],["1259","78.0","0.0"],["1259","79.0","0.0"],["1259","80.0","0.0"],["1259","81.0","0.0"],["1259","82.0","0.0"],["1259","83.0","0.0"],["1259","84.0","0.0"],["1259","85.0","0.0"],["1259","86.0","0.0"],["1259","87.0","0.0"],["1259","88.0","0.0"],["1259","89.0","0.0"],["1259","90.0","0.0"],["1259","91.0","0.0"],["1259","92.0","0.0"],["1259","93.0","0.0"],["1259","94.0","0.0"],["1259","95.0","0.0"],["1259","96.0","0.0"],["1259","97.0","0.0"],["1259","98.0","0.0"],["1259","99.0","0.0"],["1585","1.77","318.4098766477181"],["1585","2.0","270.7876755249706"],["1585","2.36","210.44459325221888"],["1585","2.7199999999999998","163.97285543064237"],["1585","3.08","128.13179460863435"],["1585","3.44","100.40746522207097"],["1585","3.8","78.88245264655878"],["1585","4.16","62.111003391347715"],["1585","4.52","48.999628701925424"],["1585","4.88","38.71854047377968"],["1585","5.24","30.635774983918004"],["1585","5.6","24.268351616791012"],["1585","5.96","19.244279398245112"],["1585","6.32","15.275508683079394"],["1585","6.68","12.137844496943945"],["1585","7.04","9.656655331461202"],["1585","7.3999999999999995","7.694486010746457"],["1585","7.76","6.143332314765136"],["1585","8.120000000000001","4.917504003299799"],["1585","8.48","3.949573502234706"],["1585","8.84","3.1857984844894025"],["1585","9.2","2.583415376090674"],["1585","9.559999999999999","2.108508818101141"],["1585","9.92","1.7341040699782435"],["1585","10.28","1.4386601096417642"],["1585","10.64","1.2051563619931644"],["1585","11.0","1.0200867326936347"],["1585","11.36","0.8727902996700452"],["1585","11.719999999999999","0.7548243845657747"],["1585","12.08","0.6596405871551739"],["1585","12.44","0.5820647840120214"],["1585","12.799999999999999","0.5181238970187303"],["1585","13.16","0.46473804114622974"],["1585","13.52","0.4195454828221425"],["1585","13.879999999999999","0.3807556888917692"],["1585","14.24","0.3470064872154599"],["1585","14.6","0.31727753390469476"],["1585","14.959999999999999","0.2908105270242332"],["1585","15.32","0.2670391558780408"],["1585","15.68","0.24553025661154343"],["1585","16.04","0.22596444048993725"],["1585","16.4","0.20810242116940855"],["1585","16.759999999999998","0.19174910901999892"],["1585","17.119999999999997","0.17675620478510165"],["1585","17.479999999999997","0.16299550730836737"],["1585","17.84","0.15035287179098897"],["1585","18.2","0.13874550153976256"],["1585","18.56","0.1280773411710807"],["1585","18.919999999999998","0.11826982272993308"],["1585","19.28","0.1092510485957836"],["1585","19.64","0.10095383232110929"],["1585","20.0","0.09331417434175589"],["1585","21.0","0.07509055439457259"],["1585","22.0","0.060493706593008754"],["1585","23.0","0.04874837794856507"],["1585","24.0","0.03926705424921214"],["1585","25.0","0.031604511752437586"],["1585","26.0","0.025407183945917886"],["1585","27.0","0.02039228075096331"],["1585","28.0","0.016333860297132158"],["1585","29.0","0.013050705653609673"],["1585","30.0","0.010396768617757087"],["1585","31.0","0.008253896815397906"],["1585","32.0","0.006527028008889849"],["1585","33.0","0.005137973918362089"],["1585","34.0","0.004023987067612634"],["1585","35.0","0.0031327634653189563"],["1585","36.0","0.0024226047427129255"],["1585","37.0","0.001858991065038906"],["1585","38.0","0.0014139277706129551"],["1585","39.0","0.0010644348385283088"],["1585","40.0","0.000791834585394291"],["1585","41.0","0.0005808790490640586"],["1585","42.0","0.0004191761336806687"],["1585","43.0","0.0002965904728141143"],["1585","44.0","0.0002049133018584494"],["1585","45.0","0.00013752651680471316"],["1585","46.0","8.89864645137508e-05"],["1585","47.0","5.4967693568714624e-05"],["1585","48.0","3.1941406536521255e-05"],["1585","49.0","1.7070531445512097e-05"],["1585","50.0","8.093062042015946e-06"],["1585","51.0","3.1906372246402213e-06"],["1585","52.0","9.183218068174445e-07"],["1585","53.0","1.428969489715816e-07"],["1585","54.0","2.601461278736399e-09"],["1585","55.0","0.0"],["1585","56.0","0.0"],["1585","57.0","0.0"],["1585","58.0","0.0"],["1585","59.0","0.0"],["1585","60.0","0.0"],["1585","61.0","0.0"],["1585","62.0","0.0"],["1585","63.0","0.0"],["1585","64.0","0.0"],["1585","65.0","0.0"],["1585","66.0","0.0"],["1585","67.0","0.0"],["1585","68.0","0.0"],["1585","69.0","0.0"],["1585","70.0","0.0"],["1585","71.0","0.0"],["1585","72.0","0.0"],["1585","73.0","0.0"],["1585","74.0","0.0"],["1585","75.0","0.0"],["1585","76.0","0.0"],["1585","77.0","0.0"],["1585","78.0","0.0"],["1585","79.0","0.0"],["1585","80.0","0.0"],["1585","81.0","0.0"],["1585","82.0","0.0"],["1585","83.0","0.0"],["1585","84.0","0.0"],["1585","85.0","0.0"],["1585","86.0","0.0"],["1585","87.0","0.0"],["1585","88.0","0.0"],["1585","89.0","0.0"],["1585","90.0","0.0"],["1585","91.0","0.0"],["1585","92.0","0.0"],["1585","93.0","0.0"],["1585","94.0","0.0"],["1585","95.0","0.0"],["1585","96.0","0.0"],["1585","97.0","0.0"],["1585","98.0","0.0"],["1585","99.0","0.0"],["1995","1.77","387.5219884390909"],["1995","2.0","332.74250248347937"],["1995","2.36","262.6539882924679"],["1995","2.7199999999999998","208.0028397818277"],["1995","3.08","165.3037386709629"],["1995","3.44","131.82000030276956"],["1995","3.8","105.45356756290963"],["1995","4.16","84.60019681139654"],["1995","4.52","68.04132979568996"],["1995","4.88","54.84127703441884"],["1995","5.24","44.28308360281224"],["1995","5.6","35.814016808695676"],["1995","5.96","29.002673238321776"],["1995","6.32","23.512932272326395"],["1995","6.68","19.08108482781019"],["1995","7.04","15.49820342848268"],["1995","7.3999999999999995","12.598871047297742"],["1995","7.76","10.251244715317927"],["1995","8.120000000000001","8.349574250722284"],["1995","8.48","6.809027538339307"],["1995","8.84","5.561180068307581"],["1995","9.2","4.550893044658357"],["1995","9.559999999999999","3.7330734581595477"],["1995","9.92","3.071508970053563"],["1995","10.28","2.536645891782579"],["1995","10.64","2.1043461453262666"],["1995","11.0","1.7550221397111412"],["1995","11.36","1.4727028527420245"],["1995","11.719999999999999","1.244399334268349"],["1995","12.08","1.0595520356680457"],["1995","12.44","0.9095864188267198"],["1995","12.799999999999999","0.7875324954749592"],["1995","13.16","0.6877887602674867"],["1995","13.52","0.6058309549367519"],["1995","13.879999999999999","0.5380242041761655"],["1995","14.24","0.48147017022280963"],["1995","14.6","0.43385617268252813"],["1995","14.959999999999999","0.3933485124243592"],["1995","15.32","0.35850662290469354"],["1995","15.68","0.3282125957466344"],["1995","16.04","0.301567777940691"],["1995","16.4","0.2779003877158896"],["1995","16.759999999999998","0.2566828819511867"],["1995","17.119999999999997","0.23750242081822526"],["1995","17.479999999999997","0.22005541758250427"],["1995","17.84","0.2040944816655575"],["1995","18.2","0.18943019049241797"],["1995","18.56","0.17592248308685518"],["1995","18.919999999999998","0.16344749906582082"],["1995","19.28","0.15190906197877563"],["1995","19.64","0.14122973263339095"],["1995","20.0","0.13133907651327573"],["1995","21.0","0.10750916228290117"],["1995","22.0","0.08819675342886174"],["1995","23.0","0.07249780143976149"],["1995","24.0","0.05968634673264866"],["1995","25.0","0.04917749129106598"],["1995","26.0","0.04052761567064487"],["1995","27.0","0.0333903391420867"],["1995","28.0","0.027495435656052544"],["1995","29.0","0.022622718934431865"],["1995","30.0","0.018593536591416063"],["1995","31.0","0.015260703564942146"],["1995","32.0","0.01250340673113733"],["1995","33.0","0.010223158906562037"],["1995","34.0","0.008339227220661894"],["1995","35.0","0.006783872664757764"],["1995","36.0","0.005501666375762546"],["1995","37.0","0.004446260874375209"],["1995","38.0","0.003579243796385824"],["1995","39.0","0.0028685048319463586"],["1995","40.0","0.0022875088635766175"],["1995","41.0","0.0018139558444006524"],["1995","42.0","0.001429359069490211"],["1995","43.0","0.0011181979858775656"],["1995","44.0","0.0008676220631179394"],["1995","45.0","0.0006669468253424434"],["1995","46.0","0.0005071790043733352"],["1995","47.0","0.0003808887506374172"],["1995","48.0","0.00028192174163797003"],["1995","49.0","0.00020510474874256904"],["1995","50.0","0.000146199056128472"],["1995","51.0","0.00010167024492905067"],["1995","52.0","6.859857535750579e-05"],["1995","53.0","4.4567128701300656e-05"],["1995","54.0","2.759075354057519e-05"],["1995","55.0","1.602831743165267e-05"],["1995","56.0","8.532574712899584e-06"],["1995","57.0","4.0032399330964414e-06"],["1995","58.0","1.5407247002557137e-06"],["1995","59.0","4.1861903411038815e-07"],["1995","60.0","5.477783094672249e-08"],["1995","61.0","3.9894883786285383e-10"],["1995","62.0","0.0"],["1995","63.0","0.0"],["1995","64.0","0.0"],["1995","65.0","0.0"],["1995","66.0","0.0"],["1995","67.0","0.0"],["1995","68.0","0.0"],["1995","69.0","0.0"],["1995","70.0","0.0"],["1995","71.0","0.0"],["1995","72.0","0.0"],["1995","73.0","0.0"],["1995","74.0","0.0"],["1995","75.0","0.0"],["1995","76.0","0.0"],["1995","77.0","0.0"],["1995","78.0","0.0"],["1995","79.0","0.0"],["1995","80.0","0.0"],["1995","81.0","0.0"],["1995","82.0","0.0"],["1995","83.0","0.0"],["1995","84.0","0.0"],["1995","85.0","0.0"],["1995","86.0","0.0"],["1995","87.0","0.0"],["1995","88.0","0.0"],["1995","89.0","0.0"],["1995","90.0","0.0"],["1995","91.0","0.0"],["1995","92.0","0.0"],["1995","93.0","0.0"],["1995","94.0","0.0"],["1995","95.0","0.0"],["1995","96.0","0.0"],["1995","97.0","0.0"],["1995","98.0","0.0"],["1995","99.0","0.0"],["2512","1.77","462.9222174414712"],["2512","2.0","400.77207350636843"],["2512","2.36","320.60565405395437"],["2512","2.7199999999999998","257.44067740392086"],["2512","3.08","207.54884394688332"],["2512","3.44","167.98170164892574"],["2512","3.8","136.45672179383266"],["2512","4.16","111.21708838089233"],["2512","4.52","90.91713395726049"],["2512","4.88","74.51781730973387"],["2512","5.24","61.21883891197279"],["2512","5.6","50.39381271287612"],["2512","5.96","41.5550406609771"],["2512","6.32","34.31709279415264"],["2512","6.68","28.375741905076918"],["2512","7.04","23.488381319484137"],["2512","7.3999999999999995","19.460932385282455"],["2512","7.76","16.137449457117228"],["2512","8.120000000000001","13.391497065231771"],["2512","8.48","11.12077161827324"],["2512","8.84","9.241645913602639"],["2512","9.2","7.68624936406681"],["2512","9.559999999999999","6.398478254966155"],["2512","9.92","5.332181505401866"],["2512","10.28","4.449478538202925"],["2512","10.64","3.7189044247232124"],["2512","11.0","3.1144645540725047"],["2512","11.36","2.614642353975235"],["2512","11.719999999999999","2.2014132580709744"],["2512","12.08","1.8599050890881463"],["2512","12.44","1.5777507631856853"],["2512","12.799999999999999","1.3446195343014515"],["2512","13.16","1.1519264758447523"],["2512","13.52","0.9925525256301635"],["2512","13.879999999999999","0.8605834988074951"],["2512","14.24","0.7511017734325306"],["2512","14.6","0.6600455126884085"],["2512","14.959999999999999","0.5840705859982833"],["2512","15.32","0.5203858299156565"],["2512","15.68","0.4667464847775421"],["2512","16.04","0.42126958365890516"],["2512","16.4","0.3824509638570487"],["2512","16.759999999999998","0.349047231582025"],["2512","17.119999999999997","0.32005616375298446"],["2512","17.479999999999997","0.2946736456607303"],["2512","17.84","0.27224969686590533"],["2512","18.2","0.2522695317034462"],["2512","18.56","0.23431734624036504"],["2512","18.919999999999998","0.21806795597465098"],["2512","19.28","0.20326140372727894"],["2512","19.64","0.18968893401445547"],["2512","20.0","0.17718860345560286"],["2512","21.0","0.14711192933641903"],["2512","22.0","0.12250597555469571"],["2512","23.0","0.10221553682446309"],["2512","24.0","0.08543876143547204"],["2512","25.0","0.07154780040721162"],["2512","26.0","0.06001429481764348"],["2512","27.0","0.050405504768712146"],["2512","28.0","0.04236887097563471"],["2512","29.0","0.03562486310898216"],["2512","30.0","0.029953639196035463"],["2512","31.0","0.025177679009304347"],["2512","32.0","0.021153803137510797"],["2512","33.0","0.017760900451483583"],["2512","34.0","0.01489973072302115"],["2512","35.0","0.012485280519062914"],["2512","36.0","0.010448229720619534"],["2512","37.0","0.008729932017632783"],["2512","38.0","0.007281068236580793"],["2512","39.0","0.00606062946109893"],["2512","40.0","0.00503324117275189"],["2512","41.0","0.004169345649699749"],["2512","42.0","0.0034438617914046726"],["2512","43.0","0.0028356965245884772"],["2512","44.0","0.002326641975110863"],["2512","45.0","0.0019015540452661187"],["2512","46.0","0.0015473634806593734"],["2512","47.0","0.0012529993589876138"],["2512","48.0","0.0010091512546014046"],["2512","49.0","0.0008078241355637181"],["2512","50.0","0.0006422445432009281"],["2512","51.0","0.0005066646489346885"],["2512","52.0","0.0003962102585800391"],["2512","53.0","0.000306742164995499"],["2512","54.0","0.0002347616636881465"],["2512","55.0","0.0001772955643197883"],["2512","56.0","0.00013183043376571176"],["2512","57.0","9.625130900615195e-05"],["2512","58.0","6.876170616580854e-05"],["2512","59.0","4.784565073401608e-05"],["2512","60.0","3.223468204595493e-05"],["2512","61.0","2.0855661701987433e-05"],["2512","62.0","1.2809967349365328e-05"],["2512","63.0","7.342308193122838e-06"],["2512","64.0","3.823312908685966e-06"],["2512","65.0","1.7280286229474346e-06"],["2512","66.0","6.212689510121651e-07"],["2512","67.0","1.4562087446796505e-07"],["2512","68.0","1.23962994730808e-08"],["2512","69.0","0.0"],["2512","70.0","0.0"],["2512","71.0","0.0"],["2512","72.0","0.0"],["2512","73.0","0.0"],["2512","74.0","0.0"],["2512","75.0","0.0"],["2512","76.0","0.0"],["2512","77.0","0.0"],["2512","78.0","0.0"],["2512","79.0","0.0"],["2512","80.0","0.0"],["2512","81.0","0.0"],["2512","82.0","0.0"],["2512","83.0","0.0"],["2512","84.0","0.0"],["2512","85.0","0.0"],["2512","86.0","0.0"],["2512","87.0","0.0"],["2512","88.0","0.0"],["2512","89.0","0.0"],["2512","90.0","0.0"],["2512","91.0","0.0"],["2512","92.0","0.0"],["2512","93.0","0.0"],["2512","94.0","0.0"],["2512","95.0","0.0"],["2512","96.0","0.0"],["2512","97.0","0.0"],["2512","98.0","0.0"],["2512","99.0","0.0"],["3162","1.77","543.8589146516623"],["3162","2.0","474.1972398208387"],["3162","2.36","383.7143280736028"],["3162","2.7199999999999998","311.78887091892074"],["3162","3.08","254.45771387142034"],["3162","3.44","208.56095560853316"],["3162","3.8","171.63215095590127"],["3162","4.16","141.7677053626991"],["3162","4.52","117.49440862481757"],["3162","4.88","97.67160222929128"],["3162","5.24","81.41224017455164"],["3162","5.6","68.0224920955209"],["3162","5.96","56.95499067489411"],["3162","6.32","47.77631228849141"],["3162","6.68","40.141618767808545"],["3162","7.04","33.774239164744266"],["3162","7.3999999999999995","28.45153166516943"],["3162","7.76","23.99283628157117"],["3162","8.120000000000001","20.251443211808844"],["3162","8.48","17.1067730600391"],["3162","8.84","14.460571269164394"],["3162","9.2","12.231266538705688"],["3162","9.559999999999999","10.352035143025928"],["3162","9.92","8.76628246527243"],["3162","10.28","7.427936227153283"],["3162","10.64","6.298119135845436"],["3162","11.0","5.343840961157012"],["3162","11.36","4.538128018269138"],["3162","11.719999999999999","3.8578649505307583"],["3162","12.08","3.283582663433897"],["3162","12.44","2.798899380170044"],["3162","12.799999999999999","2.389946628226627"],["3162","13.16","2.0450689913512"],["3162","13.52","1.754234450255772"],["3162","13.879999999999999","1.509094904258856"],["3162","14.24","1.3024532295068738"],["3162","14.6","1.128306641271142"],["3162","14.959999999999999","0.9814757280925235"],["3162","15.32","0.8576234916351421"],["3162","15.68","0.753084464347217"],["3162","16.04","0.66470121272796"],["3162","16.4","0.5898702558697048"],["3162","16.759999999999998","0.5263609650483976"],["3162","17.119999999999997","0.4723027042980043"],["3162","17.479999999999997","0.42612626226623856"],["3162","17.84","0.386506082187587"],["3162","18.2","0.3523456332225812"],["3162","18.56","0.322727583231149"],["3162","18.919999999999998","0.2968827259797245"],["3162","19.28","0.27418661259678995"],["3162","19.64","0.25411127913456144"],["3162","20.0","0.23622429035671888"],["3162","21.0","0.1953343197047267"],["3162","22.0","0.16358347740550866"],["3162","23.0","0.13797529956871568"],["3162","24.0","0.11682025952591094"],["3162","25.0","0.09912266259067927"],["3162","26.0","0.08424255282542215"],["3162","27.0","0.0717035769496165"],["3162","28.0","0.0611258072525219"],["3162","29.0","0.052185142961152536"],["3162","30.0","0.044606418393971996"],["3162","31.0","0.038162505546763335"],["3162","32.0","0.03266625531413829"],["3162","33.0","0.02796676183944108"],["3162","34.0","0.02394269256780932"],["3162","35.0","0.020493656586212192"],["3162","36.0","0.01753556678087158"],["3162","37.0","0.014997608225918257"],["3162","38.0","0.012819131868869847"],["3162","39.0","0.010948295306246126"],["3162","40.0","0.009341856045788646"],["3162","41.0","0.007962000195365849"],["3162","42.0","0.006777566146796928"],["3162","43.0","0.005760918821548287"],["3162","44.0","0.004888976771676801"],["3162","45.0","0.004141623967866461"],["3162","46.0","0.003501568745148125"],["3162","47.0","0.0029539864569057247"],["3162","48.0","0.0024860195431557135"],["3162","49.0","0.002086640331935367"],["3162","50.0","0.0017462952150392279"],["3162","51.0","0.0014568056131671933"],["3162","52.0","0.0012110313459161022"],["3162","53.0","0.0010027714827427674"],["3162","54.0","0.0008267782525650252"],["3162","55.0","0.0006784163917705324"],["3162","56.0","0.0005537533168009263"],["3162","57.0","0.00044933153034105555"],["3162","58.0","0.00036221573142840345"],["3162","59.0","0.0002898376592278789"],["3162","60.0","0.00023000005629336716"],["3162","61.0","0.00018079860089573036"],["3162","62.0","0.00014060283329287527"],["3162","63.0","0.00010800307252128027"],["3162","64.0","8.17871457776587e-05"],["3162","65.0","6.090986205704756e-05"],["3162","66.0","4.4481131037231504e-05"],["3162","67.0","3.1730833846149805e-05"],["3162","68.0","2.200205587497914e-05"],["3162","69.0","1.4732499346946436e-05"],["3162","70.0","9.438608034165875e-06"],["3162","71.0","5.711272813633873e-06"],["3162","72.0","3.2002148837515103e-06"],["3162","73.0","1.6086665887998391e-06"],["3162","74.0","6.858854186119205e-07"],["3162","75.0","2.2141568291695532e-07"],["3162","76.0","4.049619551469852e-08"],["3162","77.0","1.4403917960982463e-09"],["3162","78.0","0.0"],["3162","79.0","0.0"],["3162","80.0","0.0"],["3162","81.0","0.0"],["3162","82.0","0.0"],["3162","83.0","0.0"],["3162","84.0","0.0"],["3162","85.0","0.0"],["3162","86.0","0.0"],["3162","87.0","0.0"],["3162","88.0","0.0"],["3162","89.0","0.0"],["3162","90.0","0.0"],["3162","91.0","0.0"],["3162","92.0","0.0"],["3162","93.0","0.0"],["3162","94.0","0.0"],["3162","95.0","0.0"],["3162","96.0","0.0"],["3162","97.0","0.0"],["3162","98.0","0.0"],["3162","99.0","0.0"],["3981","1.77","629.9719862424121"],["3981","2.0","552.6720301830422"],["3981","2.36","451.66961382595383"],["3981","2.7199999999999998","370.7752077422013"],["3981","3.08","305.79566957190667"],["3981","3.44","253.3600217836567"],["3981","3.8","210.8231319360777"],["3981","4.16","176.12984128894897"],["3981","4.52","147.68446658221663"],["3981","4.88","124.24540762249"],["3981","5.24","104.84071377904542"],["3981","5.6","88.70614993436907"],["3981","5.96","75.2364087733945"],["3981","6.32","63.95005927494867"],["3981","6.68","54.461426412235895"],["3981","7.04","46.45985877698396"],["3981","7.3999999999999995","39.69383915013468"],["3981","7.76","33.95875891838904"],["3981","8.120000000000001","29.086690201164053"],["3981","8.48","24.938763279872603"],["3981","8.84","21.401185101654466"],["3981","9.2","18.38000425627364"],["3981","9.559999999999999","15.796597591683636"],["3981","9.92","13.584196865818486"],["3981","10.28","11.687940993795394"],["3981","10.64","10.061629658687817"],["3981","11.0","8.665370861019428"],["3981","11.36","7.466305613749061"],["3981","11.719999999999999","6.43619274413513"],["3981","12.08","5.550777373104087"],["3981","12.44","4.789909359830701"],["3981","12.799999999999999","4.135760103068246"],["3981","13.16","3.5735442612418242"],["3981","13.52","3.0903212972919976"],["3981","13.879999999999999","2.6751572193261377"],["3981","14.24","2.318388080697646"],["3981","14.6","2.0120879558721967"],["3981","14.959999999999999","1.748991448372568"],["3981","15.32","1.5231986259728705"],["3981","15.68","1.3293747730872427"],["3981","16.04","1.1631023169116173"],["3981","16.4","1.020411530609058"],["3981","16.759999999999998","0.8979739270681213"],["3981","17.119999999999997","0.7928971473037495"],["3981","17.479999999999997","0.7026651891915405"],["3981","17.84","0.625143184898949"],["3981","18.2","0.5584768469763155"],["3981","18.56","0.501054438070229"],["3981","18.919999999999998","0.45152196759889746"],["3981","19.28","0.4087016691614838"],["3981","19.64","0.3715836071989165"],["3981","20.0","0.33931438571619255"],["3981","21.0","0.2693528863556959"],["3981","22.0","0.21976325303334882"],["3981","23.0","0.18311355917441538"],["3981","24.0","0.15482597806190898"],["3981","25.0","0.1321358702948533"],["3981","26.0","0.11339737989808811"],["3981","27.0","0.09762012716223849"],["3981","28.0","0.084198204449988"],["3981","29.0","0.07272010182722118"],["3981","30.0","0.06288605889003356"],["3981","31.0","0.05445251565201764"],["3981","32.0","0.047210655133316466"],["3981","33.0","0.04098127973345287"],["3981","34.0","0.03560947782154467"],["3981","35.0","0.03096379579437452"],["3981","36.0","0.026937081322843556"],["3981","37.0","0.023439093711352648"],["3981","38.0","0.020395812939929054"],["3981","39.0","0.017746417457246855"],["3981","40.0","0.01543813787201691"],["3981","41.0","0.013426334396099285"],["3981","42.0","0.011672282880211774"],["3981","43.0","0.010142477553349918"],["3981","44.0","0.00880773916133023"],["3981","45.0","0.007643046468165946"],["3981","46.0","0.0066266956654196085"],["3981","47.0","0.005739963090203336"],["3981","48.0","0.004966474808663017"],["3981","49.0","0.004292109998734838"],["3981","50.0","0.0037044159306318433"],["3981","51.0","0.003192555259958103"],["3981","52.0","0.002746989973234144"],["3981","53.0","0.0023595101847142187"],["3981","54.0","0.002022814508961666"],["3981","55.0","0.0017305682960625016"],["3981","56.0","0.0014772000125366413"],["3981","57.0","0.0012578426902207654"],["3981","58.0","0.001068166552619227"],["3981","59.0","0.0009044493772339013"],["3981","60.0","0.0007633697423223334"],["3981","61.0","0.0006420532940266437"],["3981","62.0","0.0005379524179681225"],["3981","63.0","0.00044884067222075193"],["3981","64.0","0.00037275018003123876"],["3981","65.0","0.0003079906365740818"],["3981","66.0","0.00025304154274755346"],["3981","67.0","0.00020659473923465363"],["3981","68.0","0.00016749492919583472"],["3981","69.0","0.0001347306324215892"],["3981","70.0","0.00010742510538074696"],["3981","71.0","8.47992740304697e-05"],["3981","72.0","6.618136036627317e-05"],["3981","73.0","5.0980661932704764e-05"],["3981","74.0","3.868235165040064e-05"],["3981","75.0","2.8837891183958286e-05"],["3981","76.0","2.1055845917252723e-05"],["3981","77.0","1.4996338215224604e-05"],["3981","78.0","1.0362250509399313e-05"],["3981","79.0","6.897724760966609e-06"],["3981","80.0","4.379082090019357e-06"],["3981","81.0","2.61326599552786e-06"],["3981","82.0","1.433822687915842e-06"],["3981","83.0","6.972795414651333e-07"],["3981","84.0","2.811146972371596e-07"],["3981","85.0","8.137212308164342e-08"],["3981","86.0","1.1198570488756804e-08"],["3981","87.0","9.088920647440296e-11"],["3981","88.0","0.0"],["3981","89.0","0.0"],["3981","90.0","0.0"],["3981","91.0","0.0"],["3981","92.0","0.0"],["3981","93.0","0.0"],["3981","94.0","0.0"],["3981","95.0","0.0"],["3981","96.0","0.0"],["3981","97.0","0.0"],["3981","98.0","0.0"],["3981","99.0","0.0"],["5012","1.77","720.652509958923"],["5012","2.0","635.6193732022127"],["5012","2.36","523.9488331130826"],["5012","2.7199999999999998","433.9328694330844"],["5012","3.08","361.1454625889536"],["5012","3.44","302.012583506181"],["5012","3.8","253.7065835628741"],["5012","4.16","214.02699885597082"],["5012","4.52","181.2552305854741"],["5012","4.88","154.0480145745451"],["5012","5.24","131.34894657609485"],["5012","5.6","112.32307372010374"],["5012","5.96","96.30981528952971"],["5012","6.32","82.77850387184455"],["5012","6.68","71.30277479100008"],["5012","7.04","61.53818703130788"],["5012","7.3999999999999995","53.20503013988435"],["5012","7.76","46.072850067133025"],["5012","8.120000000000001","39.95428206622129"],["5012","8.48","34.692494720616374"],["5012","8.84","30.156811912770188"],["5012","9.2","26.24045155649664"],["5012","9.559999999999999","22.85378066920892"],["5012","9.92","19.91972806624668"],["5012","10.28","17.374083080027166"],["5012","10.64","15.163398011986917"],["5012","11.0","13.241262650976221"],["5012","11.36","11.568087613700209"],["5012","11.719999999999999","10.11094009979584"],["5012","12.08","8.84077332857913"],["5012","12.44","7.7329484713094825"],["5012","12.799999999999999","6.766435811705849"],["5012","13.16","5.922574470111465"],["5012","13.52","5.1859278688787676"],["5012","13.879999999999999","4.542491544760153"],["5012","14.24","3.980624005803679"],["5012","14.6","3.4898207307758002"],["5012","14.959999999999999","3.061119773717824"],["5012","15.32","2.6867875720889653"],["5012","15.68","2.3599066629002694"],["5012","16.04","2.0745217899011568"],["5012","16.4","1.8254217270627238"],["5012","16.759999999999998","1.6080420087812224"],["5012","17.119999999999997","1.4184081336477157"],["5012","17.479999999999997","1.2529898334052563"],["5012","17.84","1.1087265871622531"],["5012","18.2","0.9829490896892389"],["5012","18.56","0.8732865287207577"],["5012","18.919999999999998","0.7776854767403754"],["5012","19.28","0.694309474456333"],["5012","19.64","0.6216117708195973"],["5012","20.0","0.5581804702631976"],["5012","21.0","0.42105216423202346"],["5012","22.0","0.3262575987444009"],["5012","23.0","0.2597922640226008"],["5012","24.0","0.21216556669123318"],["5012","25.0","0.17703340729682898"],["5012","26.0","0.15022480728606413"],["5012","27.0","0.1290352167654132"],["5012","28.0","0.11174783105540295"],["5012","29.0","0.09727971530261198"],["5012","30.0","0.0849511830890082"],["5012","31.0","0.07432649711094982"],["5012","32.0","0.06511540170113293"],["5012","33.0","0.05710543664698232"],["5012","34.0","0.050133900523392845"],["5012","35.0","0.04406020308555502"],["5012","36.0","0.03876476799011169"],["5012","37.0","0.034140902384740206"],["5012","38.0","0.030095213401416597"],["5012","39.0","0.02654787843821112"],["5012","40.0","0.023430446507063604"],["5012","41.0","0.020685063868976804"],["5012","42.0","0.018264335422211384"],["5012","43.0","0.01612736211588067"],["5012","44.0","0.014239493200969788"],["5012","45.0","0.01257095547379029"],["5012","46.0","0.011095823131114896"],["5012","47.0","0.009791122517071971"],["5012","48.0","0.008636861248602575"],["5012","49.0","0.007615506610851106"],["5012","50.0","0.006711433621073575"],["5012","51.0","0.00591106881844505"],["5012","52.0","0.005202611843448129"],["5012","53.0","0.004575566710956043"],["5012","54.0","0.004020635046178299"],["5012","55.0","0.003529750656748087"],["5012","56.0","0.00309563435785573"],["5012","57.0","0.0027118627106855592"],["5012","58.0","0.0023727978309472683"],["5012","59.0","0.0020733824948253867"],["5012","60.0","0.0018091840573672786"],["5012","61.0","0.0015762099729308733"],["5012","62.0","0.0013709450490052273"],["5012","63.0","0.0011902811304830806"],["5012","64.0","0.001031416084756473"],["5012","65.0","0.0008918785219471762"],["5012","66.0","0.0007694914896166111"],["5012","67.0","0.0006622566133973503"],["5012","68.0","0.0005684712330630482"],["5012","69.0","0.0004865588536892573"],["5012","70.0","0.0004151543333402438"],["5012","71.0","0.00035302932069656575"],["5012","72.0","0.0002990932012861113"],["5012","73.0","0.00025237616032214386"],["5012","74.0","0.00021201922950075608"],["5012","75.0","0.00017725323775914613"],["5012","76.0","0.0001473995627238784"],["5012","77.0","0.00012185247680278009"],["5012","78.0","0.00010007806941046113"],["5012","79.0","8.159916119245914e-05"],["5012","80.0","6.599291173888991e-05"],["5012","81.0","5.2886445746222534e-05"],["5012","82.0","4.1947468815037576e-05"],["5012","83.0","3.2883182089264304e-05"],["5012","84.0","2.543310976642661e-05"],["5012","85.0","1.936766217188057e-05"],["5012","86.0","1.4484244418290607e-05"],["5012","87.0","1.0603337894749286e-05"],["5012","88.0","7.5666067549862244e-06"],["5012","89.0","5.234895979169747e-06"],["5012","90.0","3.4853299458273767e-06"],["5012","91.0","2.2103085514214277e-06"],["5012","92.0","1.315245011462119e-06"],["5012","93.0","7.176192163276506e-07"],["5012","94.0","3.45507316483343e-07"],["5012","95.0","1.3671895162377126e-07"],["5012","96.0","3.8047848502218085e-08"],["5012","97.0","4.6354340019093694e-09"],["5012","98.0","9.802026083206911e-12"],["5012","99.0","0.0"],["6310","1.77","815.3818568604586"],["6310","2.0","722.550463080174"],["6310","2.36","600.093603742894"],["6310","2.7199999999999998","500.83589504058637"],["6310","3.08","420.11941116265575"],["6310","3.44","354.1615682011823"],["6310","3.8","299.9635624042937"],["6310","4.16","255.17358046729888"],["6310","4.52","217.95185824840365"],["6310","4.88","186.85332158315086"],["6310","5.24","160.73882654562954"],["6310","5.6","138.70580480336508"],["6310","5.96","120.0337031566885"],["6310","6.32","104.14471067672922"],["6310","6.68","90.57335943033397"],["6310","7.04","78.94036072463463"],["6310","7.3999999999999995","68.93647692461315"],["6310","7.76","60.307744396327124"],["6310","8.120000000000001","52.845493823001725"],["6310","8.48","46.37494643917629"],["6310","8.84","40.75118552916179"],["6310","9.2","35.851889239403"],["6310","9.559999999999999","31.57631787495462"],["6310","9.92","27.838677648265687"],["6310","10.28","24.564624076243827"],["6310","10.64","21.692812993167088"],["6310","11.0","19.170853815028103"],["6310","11.36","16.95250892311468"],["6310","11.719999999999999","14.99929334050113"],["6310","12.08","13.278064389695063"],["6310","12.44","11.759299807090498"],["6310","12.799999999999999","10.418878493442158"],["6310","13.16","9.234175908792318"],["6310","13.52","8.18707285673691"],["6310","13.879999999999999","7.260635969857777"],["6310","14.24","6.4409964985300885"],["6310","14.6","5.7152078525051735"],["6310","14.959999999999999","5.07262726647113"],["6310","15.32","4.503369676704883"],["6310","15.68","3.9991350696232963"],["6310","16.04","3.5523450750888776"],["6310","16.4","3.156491350741158"],["6310","16.759999999999998","2.8057214349106196"],["6310","17.119999999999997","2.4949582005642768"],["6310","17.479999999999997","2.2197015676992335"],["6310","17.84","1.9758115997781316"],["6310","18.2","1.7598257896634573"],["6310","18.56","1.5686138734165513"],["6310","18.919999999999998","1.3992771546831748"],["6310","19.28","1.249425107354126"],["6310","19.64","1.1168064096135177"],["6310","20.0","0.9994550582894043"],["6310","21.0","0.7398350400499926"],["6310","22.0","0.5552744907266214"],["6310","23.0","0.423979090372701"],["6310","24.0","0.3302646966115392"],["6310","25.0","0.26291429334185024"],["6310","26.0","0.21395067814083654"],["6310","27.0","0.17774416365965634"],["6310","28.0","0.15035939002312118"],["6310","29.0","0.12909398263709645"],["6310","30.0","0.11210528017802596"],["6310","31.0","0.09815465115847193"],["6310","32.0","0.08642644876459603"],["6310","33.0","0.0763776665487688"],["6310","34.0","0.06765499783591054"],["6310","35.0","0.06001771803833646"],["6310","36.0","0.05329864356777045"],["6310","37.0","0.04737303662223182"],["6310","38.0","0.042141745820964166"],["6310","39.0","0.03752085512892787"],["6310","40.0","0.033436906664078614"],["6310","41.0","0.029824051766071117"],["6310","42.0","0.026623434997564595"],["6310","43.0","0.023783493135666273"],["6310","44.0","0.021258809639226817"],["6310","45.0","0.0190102942667764"],["6310","46.0","0.01700425656451545"],["6310","47.0","0.015212639071424944"],["6310","48.0","0.013610524689682952"],["6310","49.0","0.012177081487033465"],["6310","50.0","0.010893923325870554"],["6310","51.0","0.009744876662760348"],["6310","52.0","0.008715651097869164"],["6310","53.0","0.007793577188982735"],["6310","54.0","0.0069672132717587204"],["6310","55.0","0.006226480113777575"],["6310","56.0","0.005562316431146745"],["6310","57.0","0.00496675703068031"],["6310","58.0","0.004432723216271684"],["6310","59.0","0.0039538188561903595"],["6310","60.0","0.0035244323572103664"],["6310","61.0","0.0031395576409219894"],["6310","62.0","0.002794607859687728"],["6310","63.0","0.0024855443334282105"],["6310","64.0","0.002208746196165749"],["6310","65.0","0.0019609046284387818"],["6310","66.0","0.001739105840466463"],["6310","67.0","0.0015407046208000114"],["6310","68.0","0.001363325939231057"],["6310","69.0","0.00120485756756748"],["6310","70.0","0.0010633690089503335"],["6310","71.0","0.0009371428981100627"],["6310","72.0","0.0008246212038360113"],["6310","73.0","0.000724411940610567"],["6310","74.0","0.0006352503816750414"],["6310","75.0","0.0005560045178478737"],["6310","76.0","0.0004856488749565812"],["6310","77.0","0.00042326459312070746"],["6310","78.0","0.0003680241243314763"],["6310","79.0","0.0003191847879515389"],["6310","80.0","0.0002760645471330802"],["6310","81.0","0.00023806815799181538"],["6310","82.0","0.0002046430500112671"],["6310","83.0","0.00017530178607620144"],["6310","84.0","0.00014960355212107867"],["6310","85.0","0.00012715014872398156"],["6310","86.0","0.00010758445634502391"],["6310","87.0","9.058484608905758e-05"],["6310","88.0","7.586127290001794e-05"],["6310","89.0","6.315785983763046e-05"],["6310","90.0","5.223818655583921e-05"],["6310","91.0","4.289407602619193e-05"],["6310","92.0","3.493764008436975e-05"],["6310","93.0","2.820051234734003e-05"],["6310","94.0","2.2531147145402743e-05"],["6310","95.0","1.779480936642115e-05"],["6310","96.0","1.386973474789632e-05"],["6310","97.0","1.0647537510521037e-05"],["6310","98.0","8.030711694672709e-06"],["6310","99.0","5.932938809151566e-06"],["7943","1.77","913.6000723181396"],["7943","2.0","812.9154740373654"],["7943","2.36","679.5964989342574"],["7943","2.7199999999999998","571.0070482998512"],["7943","3.08","482.27239157729116"],["7943","3.44","409.3995017114064"],["7943","3.8","349.21615750705246"],["7943","4.16","299.22277506244365"],["7943","4.52","257.4569375351077"],["7943","4.88","222.3738259321805"],["7943","5.24","192.75185035359476"],["7943","5.6","167.61830724901785"],["7943","5.96","146.19749351950742"],["7943","6.32","127.86332848459566"],["7943","6.68","112.1094688987335"],["7943","7.04","98.52227090110307"],["7943","7.3999999999999995","86.76524740867002"],["7943","7.76","76.55988619273981"],["7943","8.120000000000001","67.6756546228327"],["7943","8.48","59.91915587062715"],["7943","8.84","53.1314081568819"],["7943","9.2","47.177873386635646"],["7943","9.559999999999999","41.94338213417751"],["7943","9.92","37.3326025576377"],["7943","10.28","33.26425681975218"],["7943","10.64","29.666894633435014"],["7943","11.0","26.48216347752885"],["7943","11.36","23.658114329099245"],["7943","11.719999999999999","21.149929114705266"],["7943","12.08","18.920724370439476"],["7943","12.44","16.93581082153734"],["7943","12.799999999999999","15.167726620422547"],["7943","13.16","13.590374622287419"],["7943","13.52","12.182584551500105"],["7943","13.879999999999999","10.924697418693876"],["7943","14.24","9.800151779366045"],["7943","14.6","8.793962937060623"],["7943","14.959999999999999","7.893463543949342"],["7943","15.32","7.086793892467972"],["7943","15.68","6.364214857133687"],["7943","16.04","5.716278831834064"],["7943","16.4","5.135582917058972"],["7943","16.759999999999998","4.614545969874171"],["7943","17.119999999999997","4.14724607488044"],["7943","17.479999999999997","3.7279607095737806"],["7943","17.84","3.3516106315226315"],["7943","18.2","3.0140494095120234"],["7943","18.56","2.710976907163616"],["7943","18.919999999999998","2.439016097631645"],["7943","19.28","2.1949848021207377"],["7943","19.64","1.9759561576066824"],["7943","20.0","1.779455641837271"],["7943","21.0","1.333378706873524"],["7943","22.0","1.0038210400656693"],["7943","23.0","0.7606286661929434"],["7943","24.0","0.5814310345516912"],["7943","25.0","0.44945205197521204"],["7943","26.0","0.3522034585691783"],["7943","27.0","0.2803828920365789"],["7943","28.0","0.22709290141703187"],["7943","29.0","0.18722747016114497"],["7943","30.0","0.15705821786327612"],["7943","31.0","0.1338602646639287"],["7943","32.0","0.11567233528477502"],["7943","33.0","0.10109423504782415"],["7943","34.0","0.08914013708629695"],["7943","35.0","0.07911782931392944"],["7943","36.0","0.07055391951994086"],["7943","37.0","0.06311832847815875"],["7943","38.0","0.05658758068224397"],["7943","39.0","0.05080435383755111"],["7943","40.0","0.04565734680543002"],["7943","41.0","0.04106346758768769"],["7943","42.0","0.03695688740394697"],["7943","43.0","0.03328409082843288"],["7943","44.0","0.02999763011774562"],["7943","45.0","0.027055587604424888"],["7943","46.0","0.024420110622862038"],["7943","47.0","0.022056702823614587"],["7943","48.0","0.019934604041180866"],["7943","49.0","0.01802638454661759"],["7943","50.0","0.01630775084605353"],["7943","51.0","0.014757634390493714"],["7943","52.0","0.013357814653655053"],["7943","53.0","0.012092374681564764"],["7943","54.0","0.01094748805269332"],["7943","55.0","0.009911055478006364"],["7943","56.0","0.008972387057283157"],["7943","57.0","0.008122104282154157"],["7943","58.0","0.007351623037213416"],["7943","59.0","0.006653343408606969"],["7943","60.0","0.006020358553405062"],["7943","61.0","0.005446415528253651"],["7943","62.0","0.004925927301764525"],["7943","63.0","0.00445383231433256"],["7943","64.0","0.004025564732916453"],["7943","65.0","0.00363703239661324"],["7943","66.0","0.003284569438669379"],["7943","67.0","0.0029648622775035847"],["7943","68.0","0.0026748710765014997"],["7943","69.0","0.0024118873057212636"],["7943","70.0","0.0021734487797661893"],["7943","71.0","0.0019573178102642074"],["7943","72.0","0.0017614392508685456"],["7943","73.0","0.0015839889437419615"],["7943","74.0","0.0014232811241384835"],["7943","75.0","0.0012777807484352138"],["7943","76.0","0.0011461121516240765"],["7943","77.0","0.0010270129104652066"],["7943","78.0","0.0009193433562594275"],["7943","79.0","0.0008220671764523969"],["7943","80.0","0.0007342246365629495"],["7943","81.0","0.0006549610808278826"],["7943","82.0","0.0005834875481416912"],["7943","83.0","0.0005190847571215081"],["7943","84.0","0.00046110144025223907"],["7943","85.0","0.0004089476256571186"],["7943","86.0","0.00036207798839822295"],["7943","87.0","0.0003200052290548227"],["7943","88.0","0.00028227740377939956"],["7943","89.0","0.00024848417735963933"],["7943","90.0","0.0002182578616356348"],["7943","91.0","0.00019125841577209327"],["7943","92.0","0.00016717404488257343"],["7943","93.0","0.00014572789386049288"],["7943","94.0","0.00012666267729232673"],["7943","95.0","0.0001097449621489088"],["7943","96.0","9.476642393876808e-05"],["7943","97.0","8.153034154993796e-05"],["7943","98.0","6.986508793955799e-05"],["7943","99.0","5.960844809383226e-05"],["10000","1.77","1014.9476888947082"],["10000","2.0","906.3679249015197"],["10000","2.36","762.1060883348576"],["10000","2.7199999999999998","644.1139541833453"],["10000","3.08","547.2852966100229"],["10000","3.44","467.4206482036086"],["10000","3.8","401.1726210705276"],["10000","4.16","345.8980061536226"],["10000","4.52","299.50906038006354"],["10000","4.88","260.3648949068757"],["10000","5.24","227.15888572054413"],["10000","5.6","198.85158462080415"],["10000","5.96","174.60795782798544"],["10000","6.32","153.7554245397384"],["10000","6.68","135.74712774780826"],["10000","7.04","120.13641818043004"],["10000","7.3999999999999995","106.55864648912977"],["10000","7.76","94.7089082384124"],["10000","8.120000000000001","84.3366067134386"],["10000","8.48","75.23191349388694"],["10000","8.84","67.21858991937434"],["10000","9.2","60.14863315635048"],["10000","9.559999999999999","53.897376182905134"],["10000","9.92","48.35632497980683"],["10000","10.28","43.436840678193086"],["10000","10.64","39.06048386917394"],["10000","11.0","35.15994796980183"],["10000","11.36","31.678485182142122"],["10000","11.719999999999999","28.566030770177676"],["10000","12.08","25.779675614693275"],["10000","12.44","23.281824435024927"],["10000","12.799999999999999","21.039922520449434"],["10000","13.16","19.025761175472812"],["10000","13.52","17.213491087232157"],["10000","13.879999999999999","15.582251226903917"],["10000","14.24","14.111690585695786"],["10000","14.6","12.785694732766364"],["10000","14.959999999999999","11.588415750418015"],["10000","15.32","10.507044187091477"],["10000","15.68","9.529492126630336"],["10000","16.04","8.645261742143493"],["10000","16.4","7.845252687533307"],["10000","16.759999999999998","7.120743292513742"],["10000","17.119999999999997","6.4646628875071634"],["10000","17.479999999999997","5.870048158928903"],["10000","17.84","5.3310325199326325"],["10000","18.2","4.842308006491853"],["10000","18.56","4.399056558184447"],["10000","18.919999999999998","3.9969570945072106"],["10000","19.28","3.632033990934195"],["10000","19.64","3.300971570148653"],["10000","20.0","3.000410024052139"],["10000","21.0","2.3034021983299753"],["10000","22.0","1.7707104203189183"],["10000","23.0","1.3637846724055471"],["10000","24.0","1.0531862897025381"],["10000","25.0","0.8163503784739367"],["10000","26.0","0.6359802165899547"],["10000","27.0","0.49874547690201226"],["10000","28.0","0.3944351699499919"],["10000","29.0","0.3151278195929124"],["10000","30.0","0.2547771943300677"],["10000","31.0","0.208731770285057"],["10000","32.0","0.1734349865276826"],["10000","33.0","0.14618730857991152"],["10000","34.0","0.12494313693533762"],["10000","35.0","0.10816744044936216"],["10000","36.0","0.09471192369543582"],["10000","37.0","0.08372976952541356"],["10000","38.0","0.07459930815279643"],["10000","39.0","0.06687008979915163"],["10000","40.0","0.060214442465569167"],["10000","41.0","0.05440205508725698"],["10000","42.0","0.04926498294295082"],["10000","43.0","0.04468489707078096"],["10000","44.0","0.040576564852793026"],["10000","45.0","0.03687531834815958"],["10000","46.0","0.033533179639848"],["10000","47.0","0.030511323998658288"],["10000","48.0","0.027776815976982696"],["10000","49.0","0.02530160489909757"],["10000","50.0","0.023060770272111154"],["10000","51.0","0.021031002145782053"],["10000","52.0","0.019191197520563592"],["10000","53.0","0.017522268728414656"],["10000","54.0","0.01600680717339177"],["10000","55.0","0.014629015438464076"],["10000","56.0","0.013374717071854366"],["10000","57.0","0.012231547279301506"],["10000","58.0","0.011188488791769508"],["10000","59.0","0.010235907512285215"],["10000","60.0","0.009365323037849278"],["10000","61.0","0.00856910805168104"],["10000","62.0","0.007840635009937726"],["10000","63.0","0.007173922997682236"],["10000","64.0","0.0065635766022772825"],["10000","65.0","0.006004702806922949"],["10000","66.0","0.005492908666024871"],["10000","67.0","0.005024137857323684"],["10000","68.0","0.0045946719785948335"],["10000","69.0","0.0042011598236359185"],["10000","70.0","0.003840532908265649"],["10000","71.0","0.0035100112038407463"],["10000","72.0","0.0032070416604047347"],["10000","73.0","0.0029293279577443884"],["10000","74.0","0.0026747488972065168"],["10000","75.0","0.0024413902910510373"],["10000","76.0","0.0022274972233754273"],["10000","77.0","0.0020314770301530665"],["10000","78.0","0.0018518575604441153"],["10000","79.0","0.0016872959680383766"],["10000","80.0","0.0015365529525010564"],["10000","81.0","0.0013984955839949661"],["10000","82.0","0.0012720924720299577"],["10000","83.0","0.0011563845782325208"],["10000","84.0","0.001050501056925771"],["10000","85.0","0.0009536405867545135"],["10000","86.0","0.0008650619391270675"],["10000","87.0","0.0007840895957596069"],["10000","88.0","0.0007101029816212866"],["10000","89.0","0.0006425344268038534"],["10000","90.0","0.0005808552990059136"],["10000","91.0","0.0005245753492747411"],["10000","92.0","0.0004732582300305899"],["10000","93.0","0.00042649156419213825"],["10000","94.0","0.00038390236033224824"],["10000","95.0","0.0003451389425777295"],["10000","96.0","0.000309889843632789"],["10000","97.0","0.0002778564638472109"],["10000","98.0","0.0002487712160154457"],["10000","99.0","0.00022238685890730607"]],"csvError":null,"dependabotInfo":{"showConfigurationBanner":false,"configFilePath":null,"networkDependabotPath":"/strojanowski/ALPsLFV/network/updates","dismissConfigurationNoticePath":"/settings/dismiss-notice/dependabot_configuration_notice","configurationNoticeDismissed":null},"displayName":"crossx_t_cutoff_Pb.csv","displayUrl":"https://github.com/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_Pb.csv?raw=true","headerInfo":{"blobSize":"66.8 KB","deleteTooltip":"You must be signed in to make or propose changes","editTooltip":"You must be signed in to make or propose changes","ghDesktopPath":"https://desktop.github.com","isGitLfs":false,"onBranch":true,"shortPath":"1a43df6","siteNavLoginPath":"/login?return_to=https%3A%2F%2Fgithub.com%2Fstrojanowski%2FALPsLFV%2Fblob%2Fmain%2Fcrossx_t_cutoff_Pb.csv","isCSV":true,"isRichtext":false,"toc":null,"lineInfo":{"truncatedLoc":"2752","truncatedSloc":"2752"},"mode":"file"},"image":false,"isCodeownersFile":null,"isPlain":false,"isValidLegacyIssueTemplate":false,"issueTemplate":null,"discussionTemplate":null,"language":"CSV","languageID":51,"large":false,"planSupportInfo":{"repoIsFork":null,"repoOwnedByCurrentUser":null,"requestFullPath":"/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_Pb.csv","showFreeOrgGatedFeatureMessage":null,"showPlanSupportBanner":null,"upgradeDataAttributes":null,"upgradePath":null},"publishBannersInfo":{"dismissActionNoticePath":"/settings/dismiss-notice/publish_action_from_dockerfile","releasePath":"/strojanowski/ALPsLFV/releases/new?marketplace=true","showPublishActionBanner":false},"rawBlobUrl":"https://github.com/strojanowski/ALPsLFV/raw/refs/heads/main/crossx_t_cutoff_Pb.csv","renderImageOrRaw":false,"richText":null,"renderedFileInfo":null,"shortPath":null,"symbolsEnabled":true,"tabSize":8,"topBannersInfo":{"overridingGlobalFundingFile":false,"globalPreferredFundingPath":null,"showInvalidCitationWarning":false,"citationHelpUrl":"https://docs.github.com/github/creating-cloning-and-archiving-repositories/creating-a-repository-on-github/about-citation-files","actionsOnboardingTip":null},"truncated":false,"viewable":true,"workflowRedirectUrl":null,"symbols":{"timed_out":false,"not_analyzed":true,"symbols":[]}},"copilotInfo":null,"copilotAccessAllowed":false,"csrf_tokens":{"/strojanowski/ALPsLFV/branches":{"post":"7a4vm6mnM9qhjxVimxrrfS6yYM5rDoAiKFjY-otURoTC54uqHdDYoq1xw2MvHIupxQjNbKA0HVwHJPJxhkblxw"},"/repos/preferences":{"post":"WufctB9hkAlQf3kmo89NcenTb80YGAjywkwGCPWsLdx-gg_xflAeSgINOqjAOmwNUG2wtfPVNxZvpQvZf31pbg"}}},"title":"ALPsLFV/crossx_t_cutoff_Pb.csv at main · strojanowski/ALPsLFV","appPayload":{"helpUrl":"https://docs.github.com","findFileWorkerPath":"/assets-cdn/worker/find-file-worker-1583894afd38.js","findInFileWorkerPath":"/assets-cdn/worker/find-in-file-worker-67668e8c2caa.js","githubDevUrl":null,"enabled_features":{"code_nav_ui_events":false,"overview_shared_code_dropdown_button":false,"react_blob_overlay":false,"copilot_conversational_ux_embedding_update":false,"copilot_smell_icebreaker_ux":true,"copilot_workspace":false,"blob_edit_unsaved_changes_storage":false,"accessible_code_button":true,"overview_branch_and_tag_count":true,"overview_spoofed_commit_banner_react":true}}}</script>
  <div data-target="react-app.reactRoot"></div>
</react-app>
</turbo-frame>



  </div>

</turbo-frame>

    </main>
  </div>

  </div>

          <footer class="footer pt-8 pb-6 f6 color-fg-muted p-responsive" role="contentinfo" >
  <h2 class='sr-only'>Footer</h2>

  


  <div class="d-flex flex-justify-center flex-items-center flex-column-reverse flex-lg-row flex-wrap flex-lg-nowrap">
    <div class="d-flex flex-items-center flex-shrink-0 mx-2">
      <a aria-label="Homepage" title="GitHub" class="footer-octicon mr-2" href="https://github.com">
        <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-mark-github">
    <path d="M12.5.75C6.146.75 1 5.896 1 12.25c0 5.089 3.292 9.387 7.863 10.91.575.101.79-.244.79-.546 0-.273-.014-1.178-.014-2.142-2.889.532-3.636-.704-3.866-1.35-.13-.331-.69-1.352-1.18-1.625-.402-.216-.977-.748-.014-.762.906-.014 1.553.834 1.769 1.179 1.035 1.74 2.688 1.25 3.349.948.1-.747.402-1.25.733-1.538-2.559-.287-5.232-1.279-5.232-5.678 0-1.25.445-2.285 1.178-3.09-.115-.288-.517-1.467.115-3.048 0 0 .963-.302 3.163 1.179.92-.259 1.897-.388 2.875-.388.977 0 1.955.13 2.875.388 2.2-1.495 3.162-1.179 3.162-1.179.633 1.581.23 2.76.115 3.048.733.805 1.179 1.825 1.179 3.09 0 4.413-2.688 5.39-5.247 5.678.417.36.776 1.05.776 2.128 0 1.538-.014 2.774-.014 3.162 0 .302.216.662.79.547C20.709 21.637 24 17.324 24 12.25 24 5.896 18.854.75 12.5.75Z"></path>
</svg>
</a>
      <span>
        &copy; 2024 GitHub,&nbsp;Inc.
      </span>
    </div>

    <nav aria-label="Footer">
      <h3 class="sr-only" id="sr-footer-heading">Footer navigation</h3>

      <ul class="list-style-none d-flex flex-justify-center flex-wrap mb-2 mb-lg-0" aria-labelledby="sr-footer-heading">

          <li class="mx-2">
            <a data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to Terms&quot;,&quot;label&quot;:&quot;text:terms&quot;}" href="https://docs.github.com/site-policy/github-terms/github-terms-of-service" data-view-component="true" class="Link--secondary Link">Terms</a>
          </li>

          <li class="mx-2">
            <a data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to privacy&quot;,&quot;label&quot;:&quot;text:privacy&quot;}" href="https://docs.github.com/site-policy/privacy-policies/github-privacy-statement" data-view-component="true" class="Link--secondary Link">Privacy</a>
          </li>

          <li class="mx-2">
            <a data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to security&quot;,&quot;label&quot;:&quot;text:security&quot;}" href="https://github.com/security" data-view-component="true" class="Link--secondary Link">Security</a>
          </li>

          <li class="mx-2">
            <a data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to status&quot;,&quot;label&quot;:&quot;text:status&quot;}" href="https://www.githubstatus.com/" data-view-component="true" class="Link--secondary Link">Status</a>
          </li>

          <li class="mx-2">
            <a data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to docs&quot;,&quot;label&quot;:&quot;text:docs&quot;}" href="https://docs.github.com/" data-view-component="true" class="Link--secondary Link">Docs</a>
          </li>

          <li class="mx-2">
            <a data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to contact&quot;,&quot;label&quot;:&quot;text:contact&quot;}" href="https://support.github.com?tags=dotcom-footer" data-view-component="true" class="Link--secondary Link">Contact</a>
          </li>

          <li class="mr-3" >
  <cookie-consent-link>
    <button
      type="button"
      class="Link--secondary underline-on-hover border-0 p-0 color-bg-transparent"
      data-action="click:cookie-consent-link#showConsentManagement"
      data-analytics-event="{&quot;location&quot;:&quot;footer&quot;,&quot;action&quot;:&quot;cookies&quot;,&quot;context&quot;:&quot;subfooter&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;cookies_link_subfooter_footer&quot;}"
    >
      Manage cookies
    </button>
  </cookie-consent-link>
</li>

<li class="mr-3">
  <cookie-consent-link>
    <button
      type="button"
      class="Link--secondary underline-on-hover border-0 p-0 color-bg-transparent"
      data-action="click:cookie-consent-link#showConsentManagement"
      data-analytics-event="{&quot;location&quot;:&quot;footer&quot;,&quot;action&quot;:&quot;dont_share_info&quot;,&quot;context&quot;:&quot;subfooter&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;dont_share_info_link_subfooter_footer&quot;}"
    >
      Do not share my personal information
    </button>
  </cookie-consent-link>
</li>

      </ul>
    </nav>
  </div>
</footer>




    <ghcc-consent id="ghcc" class="position-fixed bottom-0 left-0" style="z-index: 999999" data-initial-cookie-consent-allowed="" data-cookie-consent-required="true"></ghcc-consent>


  <div id="ajax-error-message" class="ajax-error-message flash flash-error" hidden>
    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-alert">
    <path d="M6.457 1.047c.659-1.234 2.427-1.234 3.086 0l6.082 11.378A1.75 1.75 0 0 1 14.082 15H1.918a1.75 1.75 0 0 1-1.543-2.575Zm1.763.707a.25.25 0 0 0-.44 0L1.698 13.132a.25.25 0 0 0 .22.368h12.164a.25.25 0 0 0 .22-.368Zm.53 3.996v2.5a.75.75 0 0 1-1.5 0v-2.5a.75.75 0 0 1 1.5 0ZM9 11a1 1 0 1 1-2 0 1 1 0 0 1 2 0Z"></path>
</svg>
    <button type="button" class="flash-close js-ajax-error-dismiss" aria-label="Dismiss error">
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path d="M3.72 3.72a.75.75 0 0 1 1.06 0L8 6.94l3.22-3.22a.749.749 0 0 1 1.275.326.749.749 0 0 1-.215.734L9.06 8l3.22 3.22a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L8 9.06l-3.22 3.22a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L6.94 8 3.72 4.78a.75.75 0 0 1 0-1.06Z"></path>
</svg>
    </button>
    You can’t perform that action at this time.
  </div>

    <template id="site-details-dialog">
  <details class="details-reset details-overlay details-overlay-dark lh-default color-fg-default hx_rsm" open>
    <summary role="button" aria-label="Close dialog"></summary>
    <details-dialog class="Box Box--overlay d-flex flex-column anim-fade-in fast hx_rsm-dialog hx_rsm-modal">
      <button class="Box-btn-octicon m-0 btn-octicon position-absolute right-0 top-0" type="button" aria-label="Close dialog" data-close-dialog>
        <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path d="M3.72 3.72a.75.75 0 0 1 1.06 0L8 6.94l3.22-3.22a.749.749 0 0 1 1.275.326.749.749 0 0 1-.215.734L9.06 8l3.22 3.22a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L8 9.06l-3.22 3.22a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L6.94 8 3.72 4.78a.75.75 0 0 1 0-1.06Z"></path>
</svg>
      </button>
      <div class="octocat-spinner my-6 js-details-dialog-spinner"></div>
    </details-dialog>
  </details>
</template>

    <div class="Popover js-hovercard-content position-absolute" style="display: none; outline: none;">
  <div class="Popover-message Popover-message--bottom-left Popover-message--large Box color-shadow-large" style="width:360px;">
  </div>
</div>

    <template id="snippet-clipboard-copy-button">
  <div class="zeroclipboard-container position-absolute right-0 top-0">
    <clipboard-copy aria-label="Copy" class="ClipboardButton btn js-clipboard-copy m-2 p-0" data-copy-feedback="Copied!" data-tooltip-direction="w">
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-copy js-clipboard-copy-icon m-2">
    <path d="M0 6.75C0 5.784.784 5 1.75 5h1.5a.75.75 0 0 1 0 1.5h-1.5a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h7.5a.25.25 0 0 0 .25-.25v-1.5a.75.75 0 0 1 1.5 0v1.5A1.75 1.75 0 0 1 9.25 16h-7.5A1.75 1.75 0 0 1 0 14.25Z"></path><path d="M5 1.75C5 .784 5.784 0 6.75 0h7.5C15.216 0 16 .784 16 1.75v7.5A1.75 1.75 0 0 1 14.25 11h-7.5A1.75 1.75 0 0 1 5 9.25Zm1.75-.25a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h7.5a.25.25 0 0 0 .25-.25v-7.5a.25.25 0 0 0-.25-.25Z"></path>
</svg>
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-check js-clipboard-check-icon color-fg-success d-none m-2">
    <path d="M13.78 4.22a.75.75 0 0 1 0 1.06l-7.25 7.25a.75.75 0 0 1-1.06 0L2.22 9.28a.751.751 0 0 1 .018-1.042.751.751 0 0 1 1.042-.018L6 10.94l6.72-6.72a.75.75 0 0 1 1.06 0Z"></path>
</svg>
    </clipboard-copy>
  </div>
</template>
<template id="snippet-clipboard-copy-button-unpositioned">
  <div class="zeroclipboard-container">
    <clipboard-copy aria-label="Copy" class="ClipboardButton btn btn-invisible js-clipboard-copy m-2 p-0 d-flex flex-justify-center flex-items-center" data-copy-feedback="Copied!" data-tooltip-direction="w">
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-copy js-clipboard-copy-icon">
    <path d="M0 6.75C0 5.784.784 5 1.75 5h1.5a.75.75 0 0 1 0 1.5h-1.5a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h7.5a.25.25 0 0 0 .25-.25v-1.5a.75.75 0 0 1 1.5 0v1.5A1.75 1.75 0 0 1 9.25 16h-7.5A1.75 1.75 0 0 1 0 14.25Z"></path><path d="M5 1.75C5 .784 5.784 0 6.75 0h7.5C15.216 0 16 .784 16 1.75v7.5A1.75 1.75 0 0 1 14.25 11h-7.5A1.75 1.75 0 0 1 5 9.25Zm1.75-.25a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h7.5a.25.25 0 0 0 .25-.25v-7.5a.25.25 0 0 0-.25-.25Z"></path>
</svg>
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-check js-clipboard-check-icon color-fg-success d-none">
    <path d="M13.78 4.22a.75.75 0 0 1 0 1.06l-7.25 7.25a.75.75 0 0 1-1.06 0L2.22 9.28a.751.751 0 0 1 .018-1.042.751.751 0 0 1 1.042-.018L6 10.94l6.72-6.72a.75.75 0 0 1 1.06 0Z"></path>
</svg>
    </clipboard-copy>
  </div>
</template>




    </div>

    <div id="js-global-screen-reader-notice" class="sr-only mt-n1" aria-live="polite" aria-atomic="true" ></div>
    <div id="js-global-screen-reader-notice-assertive" class="sr-only mt-n1" aria-live="assertive" aria-atomic="true"></div>
  </body>
</html>



==> anc/crossx_t_cutoff_W.csv <==






<!DOCTYPE html>
<html
  lang="en"
  
  data-color-mode="auto" data-light-theme="light" data-dark-theme="dark"
  data-a11y-animated-images="system" data-a11y-link-underlines="true"
  
  >



  <head>
    <meta charset="utf-8">
  <link rel="dns-prefetch" href="https://github.githubassets.com">
  <link rel="dns-prefetch" href="https://avatars.githubusercontent.com">
  <link rel="dns-prefetch" href="https://github-cloud.s3.amazonaws.com">
  <link rel="dns-prefetch" href="https://user-images.githubusercontent.com/">
  <link rel="preconnect" href="https://github.githubassets.com" crossorigin>
  <link rel="preconnect" href="https://avatars.githubusercontent.com">

  


  <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/light-3e154969b9f9.css" /><link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/dark-9c5b7a476542.css" /><link data-color-theme="dark_dimmed" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/dark_dimmed-afda8eb0fb33.css" /><link data-color-theme="dark_high_contrast" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/dark_high_contrast-2494e44ccdc5.css" /><link data-color-theme="dark_colorblind" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/dark_colorblind-56fff47acadc.css" /><link data-color-theme="light_colorblind" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/light_colorblind-71cd4cc132ec.css" /><link data-color-theme="light_high_contrast" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/light_high_contrast-fd5499848985.css" /><link data-color-theme="light_tritanopia" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/light_tritanopia-31d17ba3e139.css" /><link data-color-theme="dark_tritanopia" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/dark_tritanopia-68d6b2c79663.css" />

    <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/primer-primitives-4cf0d59ab51a.css" />
    <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/primer-03722e173ec3.css" />
    <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/global-521d889e2b6c.css" />
    <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/github-af465246c6ef.css" />
  <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/repository-31ce1dda752d.css" />
<link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/code-53e56f0305ac.css" />

  


  <script type="application/json" id="client-env">{"locale":"en","featureFlags":["code_vulnerability_scanning","copilot_new_references_ui","copilot_model_picker","copilot_beta_features_opt_in","copilot_chat_conversation_intent_knowledge_search_skill","copilot_chat_static_thread_suggestions","copilot_conversational_ux_history_refs","copilot_copy_message","copilot_implicit_context","copilot_public_code_reference_annotations","copilot_smell_icebreaker_ux","experimentation_azure_variant_endpoint","failbot_handle_non_errors","geojson_azure_maps","ghost_pilot_confidence_truncation_25","ghost_pilot_confidence_truncation_40","hovercard_accessibility","hovercard_longer_activate_timeout","marketing_pages_search_explore_provider","remove_child_patch","report_hydro_web_vitals","sample_network_conn_type","site_metered_billing_update","site_universe24_ghas","site_universe24_enterprise","issues_react_first_time_contribution_banner","jk_navigation_in_list_view","ui_commands_respect_modals","overview_branch_and_tag_count","overview_spoofed_commit_banner_react","lifecycle_label_name_updates"]}</script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/wp-runtime-28e297573856.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_dompurify_dist_purify_js-b73fdff77a4e.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_oddbird_popover-polyfill_dist_popover_js-aff936e590ed.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_arianotify-polyfill_ariaNotify-polyfill_js-node_modules_github_mi-247092-76666ec8c39f.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_failbot_failbot_ts-a96e9c100c0a.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/environment-9357582d2909.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_primer_behaviors_dist_esm_index_mjs-4aa4b0e95669.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_selector-observer_dist_index_esm_js-f690fd9ae3d5.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_relative-time-element_dist_index_js-6d3967acd51c.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_combobox-nav_dist_index_js-node_modules_github_g-emoji-element_di-6ce195-53781cbc550f.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_auto-complete-element_dist_index_js-node_modules_github_catalyst_-6afc16-87f32ad5fff1.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_text-expander-element_dist_index_js-f5498b8d4e5d.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_filter-input-element_dist_index_js-node_modules_github_remote-inp-d1a841-8f251a0656e7.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_mini-throttle_dist_index_js-node_modules_stacktrace-parser_dist_s-1f651a-0cff18664748.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_file-attachment-element_dist_index_js-node_modules_primer_view-co-af0385-fddd392e217c.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/github-elements-d06dca3768f0.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/element-registry-c4cabc0b5d43.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_braintree_browser-detection_dist_browser-detection_js-node_modules_githu-bb80ec-634de60bacfa.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_lit-html_lit-html_js-ce7225a304c5.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_hydro-analytics-client_dist_analytics-client_js-node_modules_gith-f3aee1-e6893db9c19e.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_mini-throttle_dist_index_js-node_modules_morphdom_dist_morphdom-e-7c534c-f8a5485c982a.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_turbo_dist_turbo_es2017-esm_js-858e043fcf76.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_remote-form_dist_index_js-node_modules_delegated-events_dist_inde-893f9f-6cf3320416b8.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_scroll-anchoring_dist_scroll-anchoring_esm_js-node_modules_stacktrace-pa-a71630-67856ad29bae.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_color-convert_index_js-0e07cc183eed.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_quote-selection_dist_index_js-node_modules_github_session-resume_-0b5e12-7b36339d5147.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_sudo_sudo_ts-4882d48f7244.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_updatable-content_updatable-content_ts-312700d0d136.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/app_assets_modules_github_sticky-scroll-into-view_ts-ui_packages_onfocus_onfocus_ts-346d240435ec.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/app_assets_modules_github_behaviors_task-list_ts-app_assets_modules_github_sso_ts-1f593176c92a.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/app_assets_modules_github_behaviors_ajax-error_ts-app_assets_modules_github_behaviors_include-d0d0a6-aa0f176b5b12.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/app_assets_modules_github_behaviors_commenting_edit_ts-app_assets_modules_github_behaviors_ht-83c235-c89801ebbe15.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/behaviors-db3296994ccb.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_delegated-events_dist_index_js-node_modules_github_catalyst_lib_index_js-06ff531-bf7e5a3732fd.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/notifications-global-54f34167118d.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_mini-throttle_dist_index_js-node_modules_github_catalyst_lib_inde-dbbea9-d241fe700755.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/code-menu-15796c6acaff.js"></script>
  
  <script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/primer-react-73a999985bb9.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/react-core-a43e5a544d46.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/react-lib-7b7b5264f6c1.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/octicons-react-45c3a19dd792.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_emotion_is-prop-valid_dist_emotion-is-prop-valid_esm_js-node_modules_emo-41da55-1851acd376ff.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_oddbird_popover-polyfill_dist_popover-fn_js-4896ddd4b7bb.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_catalyst_lib_index_js-node_modules_primer_live-region-element_dis-037ad60-8582b70cd5a9.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_react-reverse-portal_dist_web_index_js-node_modules_react-intersection-o-837f97-cf0d169497ea.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_aria-live_aria-live_ts-ui_packages_promise-with-resolvers-polyfill_promise-with-r-014121-e1792bd5a31e.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_paths_index_ts-dce6cc95a312.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_ref-selector_RefSelector_tsx-51878e8faf2a.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_code-view-shared_hooks_shortcuts_ts-ui_packages_code-view-shared_utilities_web-wo-397c42-a07ef8ee4b99.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_hydro-analytics_hydro-analytics_ts-ui_packages_verified-fetch_verified-fetch_ts-u-4672d1-44cbbea76d85.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_code-view-shared_hooks_use-canonical-object_ts-ui_packages_code-view-shared_utili-228da6-fc44275c8749.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_code-view-shared_hooks_use-file-page-payload_ts-ui_packages_use-analytics_use-ana-8a07a6-0af91a85919b.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/app_assets_modules_github_blob-anchor_ts-ui_packages_code-nav_code-nav_ts-ui_packages_filter--8253c1-87c39cb5708f.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/react-code-view-1c89259f93fc.js"></script>
<link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/primer-react.24d5a0e3ccf9cb6d2562.module.css" />
<link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/react-code-view.3a11433d5fb649f11287.module.css" />

  <script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/primer-react-73a999985bb9.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/react-core-a43e5a544d46.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/react-lib-7b7b5264f6c1.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/octicons-react-45c3a19dd792.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_emotion_is-prop-valid_dist_emotion-is-prop-valid_esm_js-node_modules_emo-41da55-1851acd376ff.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_oddbird_popover-polyfill_dist_popover-fn_js-4896ddd4b7bb.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/notifications-subscriptions-menu-72e77bbc3635.js"></script>
<link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/primer-react.24d5a0e3ccf9cb6d2562.module.css" />
<link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/notifications-subscriptions-menu.1bcff9205c241e99cff2.module.css" />


  <title>ALPsLFV/crossx_t_cutoff_W.csv at main · strojanowski/ALPsLFV · GitHub</title>



  <meta name="route-pattern" content="/:user_id/:repository/blob/*name(/*path)" data-turbo-transient>
  <meta name="route-controller" content="blob" data-turbo-transient>
  <meta name="route-action" content="show" data-turbo-transient>

    
  <meta name="current-catalog-service-hash" content="f3abb0cc802f3d7b95fc8762b94bdcb13bf39634c40c357301c4aa1d67a256fb">


  <meta name="request-id" content="8C36:3715D7:1FE90E23:209007E1:67289977" data-pjax-transient="true"/><meta name="html-safe-nonce" content="39438b7a29998e32a7183be3edb7b9b27914278ca022b995a76f1177f5fbc7b5" data-pjax-transient="true"/><meta name="visitor-payload" content="eyJyZWZlcnJlciI6Imh0dHBzOi8vZ2l0aHViLmNvbS9zdHJvamFub3dza2kvQUxQc0xGViIsInJlcXVlc3RfaWQiOiI4QzM2OjM3MTVENzoxRkU5MEUyMzoyMDkwMDdFMTo2NzI4OTk3NyIsInZpc2l0b3JfaWQiOiIzNjc2NDkzMzk3MDQyMzc0ODYiLCJyZWdpb25fZWRnZSI6ImZyYSIsInJlZ2lvbl9yZW5kZXIiOiJmcmEifQ==" data-pjax-transient="true"/><meta name="visitor-hmac" content="8f140f297596c7cd3a031920853e11dd6cff97017da244c331e5ca15747c31df" data-pjax-transient="true"/>


    <meta name="hovercard-subject-tag" content="repository:833379346" data-turbo-transient>


  <meta name="github-keyboard-shortcuts" content="repository,source-code,file-tree,copilot" data-turbo-transient="true" />
  

  <meta name="selected-link" value="repo_source" data-turbo-transient>
  <link rel="assets" href="https://github.githubassets.com/">

    <meta name="google-site-verification" content="Apib7-x98H0j5cPqHWwSMm6dNU4GmODRoqxLiDzdx9I">

<meta name="octolytics-url" content="https://collector.github.com/github/collect" />

  <meta name="analytics-location" content="/&lt;user-name&gt;/&lt;repo-name&gt;/blob/show" data-turbo-transient="true" />

  




    <meta name="user-login" content="">

  

    <meta name="viewport" content="width=device-width">

    

      <meta name="description" content="Ancillary files for the arXiv paper 2407.15942 . Contribute to strojanowski/ALPsLFV development by creating an account on GitHub.">

      <link rel="search" type="application/opensearchdescription+xml" href="/opensearch.xml" title="GitHub">

    <link rel="fluid-icon" href="https://github.com/fluidicon.png" title="GitHub">
    <meta property="fb:app_id" content="1401488693436528">
    <meta name="apple-itunes-app" content="app-id=1477376905, app-argument=https://github.com/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_W.csv" />

      <meta name="twitter:image" content="https://opengraph.githubassets.com/0df82afa573b566da22c1c94f9c6439d49b34256dad8321eb5ad2a4e68083748/strojanowski/ALPsLFV" /><meta name="twitter:site" content="@github" /><meta name="twitter:card" content="summary_large_image" /><meta name="twitter:title" content="ALPsLFV/crossx_t_cutoff_W.csv at main · strojanowski/ALPsLFV" /><meta name="twitter:description" content="Ancillary files for the arXiv paper 2407.15942 . Contribute to strojanowski/ALPsLFV development by creating an account on GitHub." />
  <meta property="og:image" content="https://opengraph.githubassets.com/0df82afa573b566da22c1c94f9c6439d49b34256dad8321eb5ad2a4e68083748/strojanowski/ALPsLFV" /><meta property="og:image:alt" content="Ancillary files for the arXiv paper 2407.15942 . Contribute to strojanowski/ALPsLFV development by creating an account on GitHub." /><meta property="og:image:width" content="1200" /><meta property="og:image:height" content="600" /><meta property="og:site_name" content="GitHub" /><meta property="og:type" content="object" /><meta property="og:title" content="ALPsLFV/crossx_t_cutoff_W.csv at main · strojanowski/ALPsLFV" /><meta property="og:url" content="https://github.com/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_W.csv" /><meta property="og:description" content="Ancillary files for the arXiv paper 2407.15942 . Contribute to strojanowski/ALPsLFV development by creating an account on GitHub." />
  




      <meta name="hostname" content="github.com">



        <meta name="expected-hostname" content="github.com">


  <meta http-equiv="x-pjax-version" content="37485c7ab8ad16048989da1e3aa3e25258a329ffdf5f833364d1e43eed2fb538" data-turbo-track="reload">
  <meta http-equiv="x-pjax-csp-version" content="ace39c3b6632770952207593607e6e0be0db363435a8b877b1f96abe6430f345" data-turbo-track="reload">
  <meta http-equiv="x-pjax-css-version" content="f650ce7a1e5eac05c3ad6d7cb2145370a53346d3552fef3d77d46c9de5ef37e2" data-turbo-track="reload">
  <meta http-equiv="x-pjax-js-version" content="8e64fdf29343ad84f148085833c95a17af2adf75f8c7ae2e71f0aa66cce28e21" data-turbo-track="reload">

    <meta name="turbo-cache-control" content="no-preview" data-turbo-transient="">

      <meta name="turbo-cache-control" content="no-cache" data-turbo-transient>

    <meta data-hydrostats="publish">

  <meta name="go-import" content="github.com/strojanowski/ALPsLFV git https://github.com/strojanowski/ALPsLFV.git">

  <meta name="octolytics-dimension-user_id" content="82600696" /><meta name="octolytics-dimension-user_login" content="strojanowski" /><meta name="octolytics-dimension-repository_id" content="833379346" /><meta name="octolytics-dimension-repository_nwo" content="strojanowski/ALPsLFV" /><meta name="octolytics-dimension-repository_public" content="true" /><meta name="octolytics-dimension-repository_is_fork" content="false" /><meta name="octolytics-dimension-repository_network_root_id" content="833379346" /><meta name="octolytics-dimension-repository_network_root_nwo" content="strojanowski/ALPsLFV" />



    

    <meta name="turbo-body-classes" content="logged-out env-production page-responsive">


  <meta name="browser-stats-url" content="https://api.github.com/_private/browser/stats">

  <meta name="browser-errors-url" content="https://api.github.com/_private/browser/errors">

  <link rel="mask-icon" href="https://github.githubassets.com/assets/pinned-octocat-093da3e6fa40.svg" color="#000000">
  <link rel="alternate icon" class="js-site-favicon" type="image/png" href="https://github.githubassets.com/favicons/favicon.png">
  <link rel="icon" class="js-site-favicon" type="image/svg+xml" href="https://github.githubassets.com/favicons/favicon.svg">

<meta name="theme-color" content="#1e2327">
<meta name="color-scheme" content="light dark" />


  <link rel="manifest" href="/manifest.json" crossOrigin="use-credentials">

  </head>

  <body class="logged-out env-production page-responsive" style="word-wrap: break-word;">
    <div data-turbo-body class="logged-out env-production page-responsive" style="word-wrap: break-word;">
      


    <div class="position-relative js-header-wrapper ">
      <a href="#start-of-content" data-skip-target-assigned="false" class="px-2 py-4 color-bg-accent-emphasis color-fg-on-emphasis show-on-focus js-skip-to-content">Skip to content</a>

      <span data-view-component="true" class="progress-pjax-loader Progress position-fixed width-full">
    <span style="width: 0%;" data-view-component="true" class="Progress-item progress-pjax-loader-bar left-0 top-0 color-bg-accent-emphasis"></span>
</span>      
      
      <script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_catalyst_lib_index_js-node_modules_github_hotkey_dist_index_js-no-d67c7f-bd7d077cdcb1.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/ui_packages_ui-commands_ui-commands_ts-d25fac54a6bc.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/keyboard-shortcuts-dialog-da2039f86b13.js"></script>

<react-partial
  partial-name="keyboard-shortcuts-dialog"
  data-ssr="false"
  data-attempted-ssr="false"
>
  
  <script type="application/json" data-target="react-partial.embeddedData">{"props":{"docsUrl":"https://docs.github.com/get-started/accessibility/keyboard-shortcuts"}}</script>
  <div data-target="react-partial.reactRoot"></div>
</react-partial>




      

          

              
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_remote-form_dist_index_js-node_modules_delegated-events_dist_inde-94fd67-9a621ecbf672.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/sessions-c6a512e7180c.js"></script>
<header class="HeaderMktg header-logged-out js-details-container js-header Details position-relative f4 py-3" role="banner" data-color-mode=light data-light-theme=light data-dark-theme=dark>
  <h2 class="sr-only">Navigation Menu</h2>

  <button type="button" class="HeaderMktg-backdrop d-lg-none border-0 position-fixed top-0 left-0 width-full height-full js-details-target" aria-label="Toggle navigation">
    <span class="d-none">Toggle navigation</span>
  </button>

  <div class="d-flex flex-column flex-lg-row flex-items-center px-3 px-md-4 px-lg-5 height-full position-relative z-1">
    <div class="d-flex flex-justify-between flex-items-center width-full width-lg-auto">
      <div class="flex-1">
        <button aria-label="Toggle navigation" aria-expanded="false" type="button" data-view-component="true" class="js-details-target js-nav-padding-recalculate js-header-menu-toggle Button--link Button--medium Button d-lg-none color-fg-inherit p-1">  <span class="Button-content">
    <span class="Button-label"><div class="HeaderMenu-toggle-bar rounded my-1"></div>
            <div class="HeaderMenu-toggle-bar rounded my-1"></div>
            <div class="HeaderMenu-toggle-bar rounded my-1"></div></span>
  </span>
</button>
      </div>

      <a class="mr-lg-3 color-fg-inherit flex-order-2 js-prevent-focus-on-mobile-nav"
        href="/"
        aria-label="Homepage"
        data-analytics-event="{&quot;category&quot;:&quot;Marketing nav&quot;,&quot;action&quot;:&quot;click to go to homepage&quot;,&quot;label&quot;:&quot;ref_page:Marketing;ref_cta:Logomark;ref_loc:Header&quot;}">
        <svg height="32" aria-hidden="true" viewBox="0 0 24 24" version="1.1" width="32" data-view-component="true" class="octicon octicon-mark-github">
    <path d="M12.5.75C6.146.75 1 5.896 1 12.25c0 5.089 3.292 9.387 7.863 10.91.575.101.79-.244.79-.546 0-.273-.014-1.178-.014-2.142-2.889.532-3.636-.704-3.866-1.35-.13-.331-.69-1.352-1.18-1.625-.402-.216-.977-.748-.014-.762.906-.014 1.553.834 1.769 1.179 1.035 1.74 2.688 1.25 3.349.948.1-.747.402-1.25.733-1.538-2.559-.287-5.232-1.279-5.232-5.678 0-1.25.445-2.285 1.178-3.09-.115-.288-.517-1.467.115-3.048 0 0 .963-.302 3.163 1.179.92-.259 1.897-.388 2.875-.388.977 0 1.955.13 2.875.388 2.2-1.495 3.162-1.179 3.162-1.179.633 1.581.23 2.76.115 3.048.733.805 1.179 1.825 1.179 3.09 0 4.413-2.688 5.39-5.247 5.678.417.36.776 1.05.776 2.128 0 1.538-.014 2.774-.014 3.162 0 .302.216.662.79.547C20.709 21.637 24 17.324 24 12.25 24 5.896 18.854.75 12.5.75Z"></path>
</svg>
      </a>

      <div class="flex-1 flex-order-2 text-right">
          <a
            href="/login?return_to=https%3A%2F%2Fgithub.com%2Fstrojanowski%2FALPsLFV%2Fblob%2Fmain%2Fcrossx_t_cutoff_W.csv"
            class="HeaderMenu-link HeaderMenu-button d-inline-flex d-lg-none flex-order-1 f5 no-underline border color-border-default rounded-2 px-2 py-1 color-fg-inherit js-prevent-focus-on-mobile-nav"
            data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;site header menu&quot;,&quot;repository_id&quot;:null,&quot;auth_type&quot;:&quot;SIGN_UP&quot;,&quot;originating_url&quot;:&quot;https://github.com/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_W.csv&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="41c43ef6d7e8c503e264fe841e2ae8bbec76d09875be0049d53c2a349dc6fe18"
            data-analytics-event="{&quot;category&quot;:&quot;Marketing nav&quot;,&quot;action&quot;:&quot;click to Sign in&quot;,&quot;label&quot;:&quot;ref_page:Marketing;ref_cta:Sign in;ref_loc:Header&quot;}"
          >
            Sign in
          </a>
      </div>
    </div>


    <div class="HeaderMenu js-header-menu height-fit position-lg-relative d-lg-flex flex-column flex-auto top-0">
      <div class="HeaderMenu-wrapper d-flex flex-column flex-self-start flex-lg-row flex-auto rounded rounded-lg-0">
          <nav class="HeaderMenu-nav" aria-label="Global">
            <ul class="d-lg-flex list-style-none">
                <li class="HeaderMenu-item position-relative flex-wrap flex-justify-between flex-items-center d-block d-lg-flex flex-lg-nowrap flex-lg-items-center js-details-container js-header-menu-item">
      <button type="button" class="HeaderMenu-link border-0 width-full width-lg-auto px-0 px-lg-2 py-lg-2 no-wrap d-flex flex-items-center flex-justify-between js-details-target" aria-expanded="false">
        Product
        <svg opacity="0.5" aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-chevron-down HeaderMenu-icon ml-1">
    <path d="M12.78 5.22a.749.749 0 0 1 0 1.06l-4.25 4.25a.749.749 0 0 1-1.06 0L3.22 6.28a.749.749 0 1 1 1.06-1.06L8 8.939l3.72-3.719a.749.749 0 0 1 1.06 0Z"></path>
</svg>
      </button>
      <div class="HeaderMenu-dropdown dropdown-menu rounded m-0 p-0 pt-2 pt-lg-4 position-relative position-lg-absolute left-0 left-lg-n3 pb-2 pb-lg-4 d-lg-flex flex-wrap dropdown-menu-wide">
          <div class="HeaderMenu-column px-lg-4 border-lg-right mb-4 mb-lg-0 pr-lg-7">
              <div class="border-bottom pb-3 pb-lg-0 border-lg-bottom-0">
                <ul class="list-style-none f5" >
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description pb-lg-3" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;github_copilot&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;github_copilot_link_product_navbar&quot;}" href="https://github.com/features/copilot">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-copilot color-fg-subtle mr-3">
    <path d="M23.922 16.992c-.861 1.495-5.859 5.023-11.922 5.023-6.063 0-11.061-3.528-11.922-5.023A.641.641 0 0 1 0 16.736v-2.869a.841.841 0 0 1 .053-.22c.372-.935 1.347-2.292 2.605-2.656.167-.429.414-1.055.644-1.517a10.195 10.195 0 0 1-.052-1.086c0-1.331.282-2.499 1.132-3.368.397-.406.89-.717 1.474-.952 1.399-1.136 3.392-2.093 6.122-2.093 2.731 0 4.767.957 6.166 2.093.584.235 1.077.546 1.474.952.85.869 1.132 2.037 1.132 3.368 0 .368-.014.733-.052 1.086.23.462.477 1.088.644 1.517 1.258.364 2.233 1.721 2.605 2.656a.832.832 0 0 1 .053.22v2.869a.641.641 0 0 1-.078.256ZM12.172 11h-.344a4.323 4.323 0 0 1-.355.508C10.703 12.455 9.555 13 7.965 13c-1.725 0-2.989-.359-3.782-1.259a2.005 2.005 0 0 1-.085-.104L4 11.741v6.585c1.435.779 4.514 2.179 8 2.179 3.486 0 6.565-1.4 8-2.179v-6.585l-.098-.104s-.033.045-.085.104c-.793.9-2.057 1.259-3.782 1.259-1.59 0-2.738-.545-3.508-1.492a4.323 4.323 0 0 1-.355-.508h-.016.016Zm.641-2.935c.136 1.057.403 1.913.878 2.497.442.544 1.134.938 2.344.938 1.573 0 2.292-.337 2.657-.751.384-.435.558-1.15.558-2.361 0-1.14-.243-1.847-.705-2.319-.477-.488-1.319-.862-2.824-1.025-1.487-.161-2.192.138-2.533.529-.269.307-.437.808-.438 1.578v.021c0 .265.021.562.063.893Zm-1.626 0c.042-.331.063-.628.063-.894v-.02c-.001-.77-.169-1.271-.438-1.578-.341-.391-1.046-.69-2.533-.529-1.505.163-2.347.537-2.824 1.025-.462.472-.705 1.179-.705 2.319 0 1.211.175 1.926.558 2.361.365.414 1.084.751 2.657.751 1.21 0 1.902-.394 2.344-.938.475-.584.742-1.44.878-2.497Z"></path><path d="M14.5 14.25a1 1 0 0 1 1 1v2a1 1 0 0 1-2 0v-2a1 1 0 0 1 1-1Zm-5 0a1 1 0 0 1 1 1v2a1 1 0 0 1-2 0v-2a1 1 0 0 1 1-1Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">GitHub Copilot</div>
        Write better code with AI
      </div>

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description pb-lg-3" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;security&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;security_link_product_navbar&quot;}" href="https://github.com/features/security">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-shield-check color-fg-subtle mr-3">
    <path d="M16.53 9.78a.75.75 0 0 0-1.06-1.06L11 13.19l-1.97-1.97a.75.75 0 0 0-1.06 1.06l2.5 2.5a.75.75 0 0 0 1.06 0l5-5Z"></path><path d="m12.54.637 8.25 2.675A1.75 1.75 0 0 1 22 4.976V10c0 6.19-3.771 10.704-9.401 12.83a1.704 1.704 0 0 1-1.198 0C5.77 20.705 2 16.19 2 10V4.976c0-.758.489-1.43 1.21-1.664L11.46.637a1.748 1.748 0 0 1 1.08 0Zm-.617 1.426-8.25 2.676a.249.249 0 0 0-.173.237V10c0 5.46 3.28 9.483 8.43 11.426a.199.199 0 0 0 .14 0C17.22 19.483 20.5 15.461 20.5 10V4.976a.25.25 0 0 0-.173-.237l-8.25-2.676a.253.253 0 0 0-.154 0Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Security</div>
        Find and fix vulnerabilities
      </div>

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description pb-lg-3" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;actions&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;actions_link_product_navbar&quot;}" href="https://github.com/features/actions">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-workflow color-fg-subtle mr-3">
    <path d="M1 3a2 2 0 0 1 2-2h6.5a2 2 0 0 1 2 2v6.5a2 2 0 0 1-2 2H7v4.063C7 16.355 7.644 17 8.438 17H12.5v-2.5a2 2 0 0 1 2-2H21a2 2 0 0 1 2 2V21a2 2 0 0 1-2 2h-6.5a2 2 0 0 1-2-2v-2.5H8.437A2.939 2.939 0 0 1 5.5 15.562V11.5H3a2 2 0 0 1-2-2Zm2-.5a.5.5 0 0 0-.5.5v6.5a.5.5 0 0 0 .5.5h6.5a.5.5 0 0 0 .5-.5V3a.5.5 0 0 0-.5-.5ZM14.5 14a.5.5 0 0 0-.5.5V21a.5.5 0 0 0 .5.5H21a.5.5 0 0 0 .5-.5v-6.5a.5.5 0 0 0-.5-.5Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Actions</div>
        Automate any workflow
      </div>

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description pb-lg-3" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;codespaces&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;codespaces_link_product_navbar&quot;}" href="https://github.com/features/codespaces">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-codespaces color-fg-subtle mr-3">
    <path d="M3.5 3.75C3.5 2.784 4.284 2 5.25 2h13.5c.966 0 1.75.784 1.75 1.75v7.5A1.75 1.75 0 0 1 18.75 13H5.25a1.75 1.75 0 0 1-1.75-1.75Zm-2 12c0-.966.784-1.75 1.75-1.75h17.5c.966 0 1.75.784 1.75 1.75v4a1.75 1.75 0 0 1-1.75 1.75H3.25a1.75 1.75 0 0 1-1.75-1.75ZM5.25 3.5a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h13.5a.25.25 0 0 0 .25-.25v-7.5a.25.25 0 0 0-.25-.25Zm-2 12a.25.25 0 0 0-.25.25v4c0 .138.112.25.25.25h17.5a.25.25 0 0 0 .25-.25v-4a.25.25 0 0 0-.25-.25Z"></path><path d="M10 17.75a.75.75 0 0 1 .75-.75h6.5a.75.75 0 0 1 0 1.5h-6.5a.75.75 0 0 1-.75-.75Zm-4 0a.75.75 0 0 1 .75-.75h.5a.75.75 0 0 1 0 1.5h-.5a.75.75 0 0 1-.75-.75Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Codespaces</div>
        Instant dev environments
      </div>

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description pb-lg-3" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;issues&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;issues_link_product_navbar&quot;}" href="https://github.com/features/issues">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-issue-opened color-fg-subtle mr-3">
    <path d="M12 1c6.075 0 11 4.925 11 11s-4.925 11-11 11S1 18.075 1 12 5.925 1 12 1ZM2.5 12a9.5 9.5 0 0 0 9.5 9.5 9.5 9.5 0 0 0 9.5-9.5A9.5 9.5 0 0 0 12 2.5 9.5 9.5 0 0 0 2.5 12Zm9.5 2a2 2 0 1 1-.001-3.999A2 2 0 0 1 12 14Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Issues</div>
        Plan and track work
      </div>

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description pb-lg-3" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;code_review&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;code_review_link_product_navbar&quot;}" href="https://github.com/features/code-review">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-code-review color-fg-subtle mr-3">
    <path d="M10.3 6.74a.75.75 0 0 1-.04 1.06l-2.908 2.7 2.908 2.7a.75.75 0 1 1-1.02 1.1l-3.5-3.25a.75.75 0 0 1 0-1.1l3.5-3.25a.75.75 0 0 1 1.06.04Zm3.44 1.06a.75.75 0 1 1 1.02-1.1l3.5 3.25a.75.75 0 0 1 0 1.1l-3.5 3.25a.75.75 0 1 1-1.02-1.1l2.908-2.7-2.908-2.7Z"></path><path d="M1.5 4.25c0-.966.784-1.75 1.75-1.75h17.5c.966 0 1.75.784 1.75 1.75v12.5a1.75 1.75 0 0 1-1.75 1.75h-9.69l-3.573 3.573A1.458 1.458 0 0 1 5 21.043V18.5H3.25a1.75 1.75 0 0 1-1.75-1.75ZM3.25 4a.25.25 0 0 0-.25.25v12.5c0 .138.112.25.25.25h2.5a.75.75 0 0 1 .75.75v3.19l3.72-3.72a.749.749 0 0 1 .53-.22h10a.25.25 0 0 0 .25-.25V4.25a.25.25 0 0 0-.25-.25Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Code Review</div>
        Manage code changes
      </div>

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description pb-lg-3" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;discussions&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;discussions_link_product_navbar&quot;}" href="https://github.com/features/discussions">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-comment-discussion color-fg-subtle mr-3">
    <path d="M1.75 1h12.5c.966 0 1.75.784 1.75 1.75v9.5A1.75 1.75 0 0 1 14.25 14H8.061l-2.574 2.573A1.458 1.458 0 0 1 3 15.543V14H1.75A1.75 1.75 0 0 1 0 12.25v-9.5C0 1.784.784 1 1.75 1ZM1.5 2.75v9.5c0 .138.112.25.25.25h2a.75.75 0 0 1 .75.75v2.19l2.72-2.72a.749.749 0 0 1 .53-.22h6.5a.25.25 0 0 0 .25-.25v-9.5a.25.25 0 0 0-.25-.25H1.75a.25.25 0 0 0-.25.25Z"></path><path d="M22.5 8.75a.25.25 0 0 0-.25-.25h-3.5a.75.75 0 0 1 0-1.5h3.5c.966 0 1.75.784 1.75 1.75v9.5A1.75 1.75 0 0 1 22.25 20H21v1.543a1.457 1.457 0 0 1-2.487 1.03L15.939 20H10.75A1.75 1.75 0 0 1 9 18.25v-1.465a.75.75 0 0 1 1.5 0v1.465c0 .138.112.25.25.25h5.5a.75.75 0 0 1 .53.22l2.72 2.72v-2.19a.75.75 0 0 1 .75-.75h2a.25.25 0 0 0 .25-.25v-9.5Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Discussions</div>
        Collaborate outside of code
      </div>

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;code_search&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;code_search_link_product_navbar&quot;}" href="https://github.com/features/code-search">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-code-square color-fg-subtle mr-3">
    <path d="M10.3 8.24a.75.75 0 0 1-.04 1.06L7.352 12l2.908 2.7a.75.75 0 1 1-1.02 1.1l-3.5-3.25a.75.75 0 0 1 0-1.1l3.5-3.25a.75.75 0 0 1 1.06.04Zm3.44 1.06a.75.75 0 1 1 1.02-1.1l3.5 3.25a.75.75 0 0 1 0 1.1l-3.5 3.25a.75.75 0 1 1-1.02-1.1l2.908-2.7-2.908-2.7Z"></path><path d="M2 3.75C2 2.784 2.784 2 3.75 2h16.5c.966 0 1.75.784 1.75 1.75v16.5A1.75 1.75 0 0 1 20.25 22H3.75A1.75 1.75 0 0 1 2 20.25Zm1.75-.25a.25.25 0 0 0-.25.25v16.5c0 .138.112.25.25.25h16.5a.25.25 0 0 0 .25-.25V3.75a.25.25 0 0 0-.25-.25Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Code Search</div>
        Find more, search less
      </div>

    
</a></li>

                </ul>
              </div>
          </div>
          <div class="HeaderMenu-column px-lg-4">
              <div class="border-bottom pb-3 pb-lg-0 border-lg-bottom-0 border-bottom-0">
                    <span class="d-block h4 color-fg-default my-1" id="product-explore-heading">Explore</span>
                <ul class="list-style-none f5" aria-labelledby="product-explore-heading">
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;all_features&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;all_features_link_product_navbar&quot;}" href="https://github.com/features">
      All features

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary Link--external" target="_blank" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;documentation&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;documentation_link_product_navbar&quot;}" href="https://docs.github.com">
      Documentation

    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-link-external HeaderMenu-external-icon color-fg-subtle">
    <path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path>
</svg>
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary Link--external" target="_blank" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;github_skills&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;github_skills_link_product_navbar&quot;}" href="https://skills.github.com">
      GitHub Skills

    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-link-external HeaderMenu-external-icon color-fg-subtle">
    <path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path>
</svg>
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary Link--external" target="_blank" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;blog&quot;,&quot;context&quot;:&quot;product&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;blog_link_product_navbar&quot;}" href="https://github.blog">
      Blog

    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-link-external HeaderMenu-external-icon color-fg-subtle">
    <path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path>
</svg>
</a></li>

                </ul>
              </div>
          </div>
      </div>
</li>

                  <li class="HeaderMenu-item position-relative flex-wrap flex-justify-between flex-items-center d-block d-lg-flex flex-lg-nowrap flex-lg-items-center js-details-container js-header-menu-item">
      <button type="button" class="HeaderMenu-link border-0 width-full width-lg-auto px-0 px-lg-2 py-lg-2 no-wrap d-flex flex-items-center flex-justify-between js-details-target" aria-expanded="false">
        Solutions
        <svg opacity="0.5" aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-chevron-down HeaderMenu-icon ml-1">
    <path d="M12.78 5.22a.749.749 0 0 1 0 1.06l-4.25 4.25a.749.749 0 0 1-1.06 0L3.22 6.28a.749.749 0 1 1 1.06-1.06L8 8.939l3.72-3.719a.749.749 0 0 1 1.06 0Z"></path>
</svg>
      </button>
      <div class="HeaderMenu-dropdown dropdown-menu rounded m-0 p-0 pt-2 pt-lg-4 position-relative position-lg-absolute left-0 left-lg-n3 d-lg-flex flex-wrap dropdown-menu-wide">
          <div class="HeaderMenu-column px-lg-4 border-lg-right mb-4 mb-lg-0 pr-lg-7">
              <div class="border-bottom pb-3 pb-lg-0 border-lg-bottom-0 pb-lg-3 mb-3 mb-lg-0">
                    <span class="d-block h4 color-fg-default my-1" id="solutions-by-company-size-heading">By company size</span>
                <ul class="list-style-none f5" aria-labelledby="solutions-by-company-size-heading">
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;enterprises&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;enterprises_link_solutions_navbar&quot;}" href="https://github.com/enterprise">
      Enterprises

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;small_and_medium_teams&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;small_and_medium_teams_link_solutions_navbar&quot;}" href="https://github.com/team">
      Small and medium teams

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;startups&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;startups_link_solutions_navbar&quot;}" href="https://github.com/enterprise/startups">
      Startups

    
</a></li>

                </ul>
              </div>
              <div class="border-bottom pb-3 pb-lg-0 border-lg-bottom-0">
                    <span class="d-block h4 color-fg-default my-1" id="solutions-by-use-case-heading">By use case</span>
                <ul class="list-style-none f5" aria-labelledby="solutions-by-use-case-heading">
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;devsecops&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;devsecops_link_solutions_navbar&quot;}" href="/solutions/use-case/devsecops">
      DevSecOps

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;devops&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;devops_link_solutions_navbar&quot;}" href="/solutions/use-case/devops">
      DevOps

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;ci_cd&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;ci_cd_link_solutions_navbar&quot;}" href="/solutions/use-case/ci-cd">
      CI/CD

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;view_all_use_cases&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;view_all_use_cases_link_solutions_navbar&quot;}" href="/solutions/use-case">
      View all use cases

    
</a></li>

                </ul>
              </div>
          </div>
          <div class="HeaderMenu-column px-lg-4">
              <div class="border-bottom pb-3 pb-lg-0 border-lg-bottom-0">
                    <span class="d-block h4 color-fg-default my-1" id="solutions-by-industry-heading">By industry</span>
                <ul class="list-style-none f5" aria-labelledby="solutions-by-industry-heading">
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;healthcare&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;healthcare_link_solutions_navbar&quot;}" href="/solutions/industry/healthcare">
      Healthcare

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;financial_services&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;financial_services_link_solutions_navbar&quot;}" href="/solutions/industry/financial-services">
      Financial services

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;manufacturing&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;manufacturing_link_solutions_navbar&quot;}" href="/solutions/industry/manufacturing">
      Manufacturing

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;government&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;government_link_solutions_navbar&quot;}" href="/solutions/industry/government">
      Government

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;view_all_industries&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;view_all_industries_link_solutions_navbar&quot;}" href="/solutions/industry">
      View all industries

    
</a></li>

                </ul>
              </div>
          </div>
         <div class="HeaderMenu-trailing-link rounded-bottom-2 flex-shrink-0 mt-lg-4 px-lg-4 py-4 py-lg-3 f5 text-semibold">
            <a href="/solutions">
              View all solutions
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-chevron-right HeaderMenu-trailing-link-icon">
    <path d="M6.22 3.22a.75.75 0 0 1 1.06 0l4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L9.94 8 6.22 4.28a.75.75 0 0 1 0-1.06Z"></path>
</svg>
</a>         </div>
      </div>
</li>

                  <li class="HeaderMenu-item position-relative flex-wrap flex-justify-between flex-items-center d-block d-lg-flex flex-lg-nowrap flex-lg-items-center js-details-container js-header-menu-item">
      <button type="button" class="HeaderMenu-link border-0 width-full width-lg-auto px-0 px-lg-2 py-lg-2 no-wrap d-flex flex-items-center flex-justify-between js-details-target" aria-expanded="false">
        Resources
        <svg opacity="0.5" aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-chevron-down HeaderMenu-icon ml-1">
    <path d="M12.78 5.22a.749.749 0 0 1 0 1.06l-4.25 4.25a.749.749 0 0 1-1.06 0L3.22 6.28a.749.749 0 1 1 1.06-1.06L8 8.939l3.72-3.719a.749.749 0 0 1 1.06 0Z"></path>
</svg>
      </button>
      <div class="HeaderMenu-dropdown dropdown-menu rounded m-0 p-0 pt-2 pt-lg-4 position-relative position-lg-absolute left-0 left-lg-n3 pb-2 pb-lg-4 d-lg-flex flex-wrap dropdown-menu-wide">
          <div class="HeaderMenu-column px-lg-4 border-lg-right mb-4 mb-lg-0 pr-lg-7">
              <div class="border-bottom pb-3 pb-lg-0 border-lg-bottom-0">
                    <span class="d-block h4 color-fg-default my-1" id="resources-topics-heading">Topics</span>
                <ul class="list-style-none f5" aria-labelledby="resources-topics-heading">
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;ai&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;ai_link_resources_navbar&quot;}" href="/resources/articles/ai">
      AI

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;devops&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;devops_link_resources_navbar&quot;}" href="/resources/articles/devops">
      DevOps

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;security&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;security_link_resources_navbar&quot;}" href="/resources/articles/security">
      Security

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;software_development&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;software_development_link_resources_navbar&quot;}" href="/resources/articles/software-development">
      Software Development

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;view_all&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;view_all_link_resources_navbar&quot;}" href="/resources/articles">
      View all

    
</a></li>

                </ul>
              </div>
          </div>
          <div class="HeaderMenu-column px-lg-4">
              <div class="border-bottom pb-3 pb-lg-0 border-lg-bottom-0 border-bottom-0">
                    <span class="d-block h4 color-fg-default my-1" id="resources-explore-heading">Explore</span>
                <ul class="list-style-none f5" aria-labelledby="resources-explore-heading">
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary Link--external" target="_blank" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;learning_pathways&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;learning_pathways_link_resources_navbar&quot;}" href="https://resources.github.com/learn/pathways">
      Learning Pathways

    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-link-external HeaderMenu-external-icon color-fg-subtle">
    <path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path>
</svg>
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary Link--external" target="_blank" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;white_papers_ebooks_webinars&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;white_papers_ebooks_webinars_link_resources_navbar&quot;}" href="https://resources.github.com">
      White papers, Ebooks, Webinars

    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-link-external HeaderMenu-external-icon color-fg-subtle">
    <path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path>
</svg>
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;customer_stories&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;customer_stories_link_resources_navbar&quot;}" href="https://github.com/customer-stories">
      Customer Stories

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary Link--external" target="_blank" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;partners&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;partners_link_resources_navbar&quot;}" href="https://partner.github.com">
      Partners

    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-link-external HeaderMenu-external-icon color-fg-subtle">
    <path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path>
</svg>
</a></li>

                </ul>
              </div>
          </div>
      </div>
</li>


                <li class="HeaderMenu-item position-relative flex-wrap flex-justify-between flex-items-center d-block d-lg-flex flex-lg-nowrap flex-lg-items-center js-details-container js-header-menu-item">
      <button type="button" class="HeaderMenu-link border-0 width-full width-lg-auto px-0 px-lg-2 py-lg-2 no-wrap d-flex flex-items-center flex-justify-between js-details-target" aria-expanded="false">
        Open Source
        <svg opacity="0.5" aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-chevron-down HeaderMenu-icon ml-1">
    <path d="M12.78 5.22a.749.749 0 0 1 0 1.06l-4.25 4.25a.749.749 0 0 1-1.06 0L3.22 6.28a.749.749 0 1 1 1.06-1.06L8 8.939l3.72-3.719a.749.749 0 0 1 1.06 0Z"></path>
</svg>
      </button>
      <div class="HeaderMenu-dropdown dropdown-menu rounded m-0 p-0 pt-2 pt-lg-4 position-relative position-lg-absolute left-0 left-lg-n3 pb-2 pb-lg-4 px-lg-4">
          <div class="HeaderMenu-column">
              <div class="border-bottom pb-3 pb-lg-0 pb-lg-3 mb-3 mb-lg-0 mb-lg-3">
                <ul class="list-style-none f5" >
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;github_sponsors&quot;,&quot;context&quot;:&quot;open_source&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;github_sponsors_link_open_source_navbar&quot;}" href="/sponsors">
      
      <div>
        <div class="color-fg-default h4">GitHub Sponsors</div>
        Fund open source developers
      </div>

    
</a></li>

                </ul>
              </div>
              <div class="border-bottom pb-3 pb-lg-0 pb-lg-3 mb-3 mb-lg-0 mb-lg-3">
                <ul class="list-style-none f5" >
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;the_readme_project&quot;,&quot;context&quot;:&quot;open_source&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;the_readme_project_link_open_source_navbar&quot;}" href="https://github.com/readme">
      
      <div>
        <div class="color-fg-default h4">The ReadME Project</div>
        GitHub community articles
      </div>

    
</a></li>

                </ul>
              </div>
              <div class="border-bottom pb-3 pb-lg-0 border-bottom-0">
                    <span class="d-block h4 color-fg-default my-1" id="open-source-repositories-heading">Repositories</span>
                <ul class="list-style-none f5" aria-labelledby="open-source-repositories-heading">
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;topics&quot;,&quot;context&quot;:&quot;open_source&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;topics_link_open_source_navbar&quot;}" href="https://github.com/topics">
      Topics

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;trending&quot;,&quot;context&quot;:&quot;open_source&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;trending_link_open_source_navbar&quot;}" href="https://github.com/trending">
      Trending

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;collections&quot;,&quot;context&quot;:&quot;open_source&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;collections_link_open_source_navbar&quot;}" href="https://github.com/collections">
      Collections

    
</a></li>

                </ul>
              </div>
          </div>
      </div>
</li>


                <li class="HeaderMenu-item position-relative flex-wrap flex-justify-between flex-items-center d-block d-lg-flex flex-lg-nowrap flex-lg-items-center js-details-container js-header-menu-item">
      <button type="button" class="HeaderMenu-link border-0 width-full width-lg-auto px-0 px-lg-2 py-lg-2 no-wrap d-flex flex-items-center flex-justify-between js-details-target" aria-expanded="false">
        Enterprise
        <svg opacity="0.5" aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-chevron-down HeaderMenu-icon ml-1">
    <path d="M12.78 5.22a.749.749 0 0 1 0 1.06l-4.25 4.25a.749.749 0 0 1-1.06 0L3.22 6.28a.749.749 0 1 1 1.06-1.06L8 8.939l3.72-3.719a.749.749 0 0 1 1.06 0Z"></path>
</svg>
      </button>
      <div class="HeaderMenu-dropdown dropdown-menu rounded m-0 p-0 pt-2 pt-lg-4 position-relative position-lg-absolute left-0 left-lg-n3 pb-2 pb-lg-4 px-lg-4">
          <div class="HeaderMenu-column">
              <div class="border-bottom pb-3 pb-lg-0 pb-lg-3 mb-3 mb-lg-0 mb-lg-3">
                <ul class="list-style-none f5" >
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;enterprise_platform&quot;,&quot;context&quot;:&quot;enterprise&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;enterprise_platform_link_enterprise_navbar&quot;}" href="/enterprise">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-stack color-fg-subtle mr-3">
    <path d="M11.063 1.456a1.749 1.749 0 0 1 1.874 0l8.383 5.316a1.751 1.751 0 0 1 0 2.956l-8.383 5.316a1.749 1.749 0 0 1-1.874 0L2.68 9.728a1.751 1.751 0 0 1 0-2.956Zm1.071 1.267a.25.25 0 0 0-.268 0L3.483 8.039a.25.25 0 0 0 0 .422l8.383 5.316a.25.25 0 0 0 .268 0l8.383-5.316a.25.25 0 0 0 0-.422Z"></path><path d="M1.867 12.324a.75.75 0 0 1 1.035-.232l8.964 5.685a.25.25 0 0 0 .268 0l8.964-5.685a.75.75 0 0 1 .804 1.267l-8.965 5.685a1.749 1.749 0 0 1-1.874 0l-8.965-5.685a.75.75 0 0 1-.231-1.035Z"></path><path d="M1.867 16.324a.75.75 0 0 1 1.035-.232l8.964 5.685a.25.25 0 0 0 .268 0l8.964-5.685a.75.75 0 0 1 .804 1.267l-8.965 5.685a1.749 1.749 0 0 1-1.874 0l-8.965-5.685a.75.75 0 0 1-.231-1.035Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Enterprise platform</div>
        AI-powered developer platform
      </div>

    
</a></li>

                </ul>
              </div>
              <div class="border-bottom pb-3 pb-lg-0 border-bottom-0">
                    <span class="d-block h4 color-fg-default my-1" id="enterprise-available-add-ons-heading">Available add-ons</span>
                <ul class="list-style-none f5" aria-labelledby="enterprise-available-add-ons-heading">
                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description pb-lg-3" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;advanced_security&quot;,&quot;context&quot;:&quot;enterprise&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;advanced_security_link_enterprise_navbar&quot;}" href="https://github.com/enterprise/advanced-security">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-shield-check color-fg-subtle mr-3">
    <path d="M16.53 9.78a.75.75 0 0 0-1.06-1.06L11 13.19l-1.97-1.97a.75.75 0 0 0-1.06 1.06l2.5 2.5a.75.75 0 0 0 1.06 0l5-5Z"></path><path d="m12.54.637 8.25 2.675A1.75 1.75 0 0 1 22 4.976V10c0 6.19-3.771 10.704-9.401 12.83a1.704 1.704 0 0 1-1.198 0C5.77 20.705 2 16.19 2 10V4.976c0-.758.489-1.43 1.21-1.664L11.46.637a1.748 1.748 0 0 1 1.08 0Zm-.617 1.426-8.25 2.676a.249.249 0 0 0-.173.237V10c0 5.46 3.28 9.483 8.43 11.426a.199.199 0 0 0 .14 0C17.22 19.483 20.5 15.461 20.5 10V4.976a.25.25 0 0 0-.173-.237l-8.25-2.676a.253.253 0 0 0-.154 0Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Advanced Security</div>
        Enterprise-grade security features
      </div>

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description pb-lg-3" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;github_copilot&quot;,&quot;context&quot;:&quot;enterprise&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;github_copilot_link_enterprise_navbar&quot;}" href="/features/copilot#enterprise">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-copilot color-fg-subtle mr-3">
    <path d="M23.922 16.992c-.861 1.495-5.859 5.023-11.922 5.023-6.063 0-11.061-3.528-11.922-5.023A.641.641 0 0 1 0 16.736v-2.869a.841.841 0 0 1 .053-.22c.372-.935 1.347-2.292 2.605-2.656.167-.429.414-1.055.644-1.517a10.195 10.195 0 0 1-.052-1.086c0-1.331.282-2.499 1.132-3.368.397-.406.89-.717 1.474-.952 1.399-1.136 3.392-2.093 6.122-2.093 2.731 0 4.767.957 6.166 2.093.584.235 1.077.546 1.474.952.85.869 1.132 2.037 1.132 3.368 0 .368-.014.733-.052 1.086.23.462.477 1.088.644 1.517 1.258.364 2.233 1.721 2.605 2.656a.832.832 0 0 1 .053.22v2.869a.641.641 0 0 1-.078.256ZM12.172 11h-.344a4.323 4.323 0 0 1-.355.508C10.703 12.455 9.555 13 7.965 13c-1.725 0-2.989-.359-3.782-1.259a2.005 2.005 0 0 1-.085-.104L4 11.741v6.585c1.435.779 4.514 2.179 8 2.179 3.486 0 6.565-1.4 8-2.179v-6.585l-.098-.104s-.033.045-.085.104c-.793.9-2.057 1.259-3.782 1.259-1.59 0-2.738-.545-3.508-1.492a4.323 4.323 0 0 1-.355-.508h-.016.016Zm.641-2.935c.136 1.057.403 1.913.878 2.497.442.544 1.134.938 2.344.938 1.573 0 2.292-.337 2.657-.751.384-.435.558-1.15.558-2.361 0-1.14-.243-1.847-.705-2.319-.477-.488-1.319-.862-2.824-1.025-1.487-.161-2.192.138-2.533.529-.269.307-.437.808-.438 1.578v.021c0 .265.021.562.063.893Zm-1.626 0c.042-.331.063-.628.063-.894v-.02c-.001-.77-.169-1.271-.438-1.578-.341-.391-1.046-.69-2.533-.529-1.505.163-2.347.537-2.824 1.025-.462.472-.705 1.179-.705 2.319 0 1.211.175 1.926.558 2.361.365.414 1.084.751 2.657.751 1.21 0 1.902-.394 2.344-.938.475-.584.742-1.44.878-2.497Z"></path><path d="M14.5 14.25a1 1 0 0 1 1 1v2a1 1 0 0 1-2 0v-2a1 1 0 0 1 1-1Zm-5 0a1 1 0 0 1 1 1v2a1 1 0 0 1-2 0v-2a1 1 0 0 1 1-1Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">GitHub Copilot</div>
        Enterprise-grade AI features
      </div>

    
</a></li>

                    <li>
  <a class="HeaderMenu-dropdown-link d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center Link--has-description" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;premium_support&quot;,&quot;context&quot;:&quot;enterprise&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;premium_support_link_enterprise_navbar&quot;}" href="/premium-support">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-comment-discussion color-fg-subtle mr-3">
    <path d="M1.75 1h12.5c.966 0 1.75.784 1.75 1.75v9.5A1.75 1.75 0 0 1 14.25 14H8.061l-2.574 2.573A1.458 1.458 0 0 1 3 15.543V14H1.75A1.75 1.75 0 0 1 0 12.25v-9.5C0 1.784.784 1 1.75 1ZM1.5 2.75v9.5c0 .138.112.25.25.25h2a.75.75 0 0 1 .75.75v2.19l2.72-2.72a.749.749 0 0 1 .53-.22h6.5a.25.25 0 0 0 .25-.25v-9.5a.25.25 0 0 0-.25-.25H1.75a.25.25 0 0 0-.25.25Z"></path><path d="M22.5 8.75a.25.25 0 0 0-.25-.25h-3.5a.75.75 0 0 1 0-1.5h3.5c.966 0 1.75.784 1.75 1.75v9.5A1.75 1.75 0 0 1 22.25 20H21v1.543a1.457 1.457 0 0 1-2.487 1.03L15.939 20H10.75A1.75 1.75 0 0 1 9 18.25v-1.465a.75.75 0 0 1 1.5 0v1.465c0 .138.112.25.25.25h5.5a.75.75 0 0 1 .53.22l2.72 2.72v-2.19a.75.75 0 0 1 .75-.75h2a.25.25 0 0 0 .25-.25v-9.5Z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Premium Support</div>
        Enterprise-grade 24/7 support
      </div>

    
</a></li>

                </ul>
              </div>
          </div>
      </div>
</li>


                <li class="HeaderMenu-item position-relative flex-wrap flex-justify-between flex-items-center d-block d-lg-flex flex-lg-nowrap flex-lg-items-center js-details-container js-header-menu-item">
    <a class="HeaderMenu-link no-underline px-0 px-lg-2 py-3 py-lg-2 d-block d-lg-inline-block" data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;pricing&quot;,&quot;context&quot;:&quot;global&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;pricing_link_global_navbar&quot;}" href="https://github.com/pricing">Pricing</a>
</li>

            </ul>
          </nav>

        <div class="d-flex flex-column flex-lg-row width-full flex-justify-end flex-lg-items-center text-center mt-3 mt-lg-0 text-lg-left ml-lg-3">
                


<qbsearch-input class="search-input" data-scope="repo:strojanowski/ALPsLFV" data-custom-scopes-path="/search/custom_scopes" data-delete-custom-scopes-csrf="v1TXgeEs7RIbrFyTv7Tn0uByEwkNUAaQ_LJ0bM9NeHiYvPMiPItiw6qH8vQMY8Gaa14rsIAQ-9fVl8ku_awkrg" data-max-custom-scopes="10" data-header-redesign-enabled="false" data-initial-value="" data-blackbird-suggestions-path="/search/suggestions" data-jump-to-suggestions-path="/_graphql/GetSuggestedNavigationDestinations" data-current-repository="strojanowski/ALPsLFV" data-current-org="" data-current-owner="strojanowski" data-logged-in="false" data-copilot-chat-enabled="false" data-nl-search-enabled="false" data-retain-scroll-position="true">
  <div
    class="search-input-container search-with-dialog position-relative d-flex flex-row flex-items-center mr-4 rounded"
    data-action="click:qbsearch-input#searchInputContainerClicked"
  >
      <button
        type="button"
        class="header-search-button placeholder  input-button form-control d-flex flex-1 flex-self-stretch flex-items-center no-wrap width-full py-0 pl-2 pr-0 text-left border-0 box-shadow-none"
        data-target="qbsearch-input.inputButton"
        aria-label="Search or jump to…"
        aria-haspopup="dialog"
        placeholder="Search or jump to..."
        data-hotkey=s,/
        autocapitalize="off"
        data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;searchbar&quot;,&quot;context&quot;:&quot;global&quot;,&quot;tag&quot;:&quot;input&quot;,&quot;label&quot;:&quot;searchbar_input_global_navbar&quot;}"
        data-action="click:qbsearch-input#handleExpand"
      >
        <div class="mr-2 color-fg-muted">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-search">
    <path d="M10.68 11.74a6 6 0 0 1-7.922-8.982 6 6 0 0 1 8.982 7.922l3.04 3.04a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215ZM11.5 7a4.499 4.499 0 1 0-8.997 0A4.499 4.499 0 0 0 11.5 7Z"></path>
</svg>
        </div>
        <span class="flex-1" data-target="qbsearch-input.inputButtonText">Search or jump to...</span>
          <div class="d-flex" data-target="qbsearch-input.hotkeyIndicator">
            <svg xmlns="http://www.w3.org/2000/svg" width="22" height="20" aria-hidden="true" class="mr-1"><path fill="none" stroke="#979A9C" opacity=".4" d="M3.5.5h12c1.7 0 3 1.3 3 3v13c0 1.7-1.3 3-3 3h-12c-1.7 0-3-1.3-3-3v-13c0-1.7 1.3-3 3-3z"></path><path fill="#979A9C" d="M11.8 6L8 15.1h-.9L10.8 6h1z"></path></svg>

          </div>
      </button>

    <input type="hidden" name="type" class="js-site-search-type-field">

    
<div class="Overlay--hidden " data-modal-dialog-overlay>
  <modal-dialog data-action="close:qbsearch-input#handleClose cancel:qbsearch-input#handleClose" data-target="qbsearch-input.searchSuggestionsDialog" role="dialog" id="search-suggestions-dialog" aria-modal="true" aria-labelledby="search-suggestions-dialog-header" data-view-component="true" class="Overlay Overlay--width-large Overlay--height-auto">
      <h1 id="search-suggestions-dialog-header" class="sr-only">Search code, repositories, users, issues, pull requests...</h1>
    <div class="Overlay-body Overlay-body--paddingNone">
      
          <div data-view-component="true">        <div class="search-suggestions position-fixed width-full color-shadow-large border color-fg-default color-bg-default overflow-hidden d-flex flex-column query-builder-container"
          style="border-radius: 12px;"
          data-target="qbsearch-input.queryBuilderContainer"
          hidden
        >
          <!-- '"` --><!-- </textarea></xmp> --></option></form><form id="query-builder-test-form" action="" accept-charset="UTF-8" method="get">
  <query-builder data-target="qbsearch-input.queryBuilder" id="query-builder-query-builder-test" data-filter-key=":" data-view-component="true" class="QueryBuilder search-query-builder">
    <div class="FormControl FormControl--fullWidth">
      <label id="query-builder-test-label" for="query-builder-test" class="FormControl-label sr-only">
        Search
      </label>
      <div
        class="QueryBuilder-StyledInput width-fit "
        data-target="query-builder.styledInput"
      >
          <span id="query-builder-test-leadingvisual-wrap" class="FormControl-input-leadingVisualWrap QueryBuilder-leadingVisualWrap">
            <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-search FormControl-input-leadingVisual">
    <path d="M10.68 11.74a6 6 0 0 1-7.922-8.982 6 6 0 0 1 8.982 7.922l3.04 3.04a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215ZM11.5 7a4.499 4.499 0 1 0-8.997 0A4.499 4.499 0 0 0 11.5 7Z"></path>
</svg>
          </span>
        <div data-target="query-builder.styledInputContainer" class="QueryBuilder-StyledInputContainer">
          <div
            aria-hidden="true"
            class="QueryBuilder-StyledInputContent"
            data-target="query-builder.styledInputContent"
          ></div>
          <div class="QueryBuilder-InputWrapper">
            <div aria-hidden="true" class="QueryBuilder-Sizer" data-target="query-builder.sizer"></div>
            <input id="query-builder-test" name="query-builder-test" value="" autocomplete="off" type="text" role="combobox" spellcheck="false" aria-expanded="false" aria-describedby="validation-abe255ce-b828-495b-bf4e-37501110eb6d" data-target="query-builder.input" data-action="
          input:query-builder#inputChange
          blur:query-builder#inputBlur
          keydown:query-builder#inputKeydown
          focus:query-builder#inputFocus
        " data-view-component="true" class="FormControl-input QueryBuilder-Input FormControl-medium" />
          </div>
        </div>
          <span class="sr-only" id="query-builder-test-clear">Clear</span>
          <button role="button" id="query-builder-test-clear-button" aria-labelledby="query-builder-test-clear query-builder-test-label" data-target="query-builder.clearButton" data-action="
                click:query-builder#clear
                focus:query-builder#clearButtonFocus
                blur:query-builder#clearButtonBlur
              " variant="small" hidden="hidden" type="button" data-view-component="true" class="Button Button--iconOnly Button--invisible Button--medium mr-1 px-2 py-0 d-flex flex-items-center rounded-1 color-fg-muted">  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x-circle-fill Button-visual">
    <path d="M2.343 13.657A8 8 0 1 1 13.658 2.343 8 8 0 0 1 2.343 13.657ZM6.03 4.97a.751.751 0 0 0-1.042.018.751.751 0 0 0-.018 1.042L6.94 8 4.97 9.97a.749.749 0 0 0 .326 1.275.749.749 0 0 0 .734-.215L8 9.06l1.97 1.97a.749.749 0 0 0 1.275-.326.749.749 0 0 0-.215-.734L9.06 8l1.97-1.97a.749.749 0 0 0-.326-1.275.749.749 0 0 0-.734.215L8 6.94Z"></path>
</svg>
</button>

      </div>
      <template id="search-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-search">
    <path d="M10.68 11.74a6 6 0 0 1-7.922-8.982 6 6 0 0 1 8.982 7.922l3.04 3.04a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215ZM11.5 7a4.499 4.499 0 1 0-8.997 0A4.499 4.499 0 0 0 11.5 7Z"></path>
</svg>
</template>

<template id="code-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-code">
    <path d="m11.28 3.22 4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.749.749 0 0 1-1.275-.326.749.749 0 0 1 .215-.734L13.94 8l-3.72-3.72a.749.749 0 0 1 .326-1.275.749.749 0 0 1 .734.215Zm-6.56 0a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042L2.06 8l3.72 3.72a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L.47 8.53a.75.75 0 0 1 0-1.06Z"></path>
</svg>
</template>

<template id="file-code-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-file-code">
    <path d="M4 1.75C4 .784 4.784 0 5.75 0h5.586c.464 0 .909.184 1.237.513l2.914 2.914c.329.328.513.773.513 1.237v8.586A1.75 1.75 0 0 1 14.25 15h-9a.75.75 0 0 1 0-1.5h9a.25.25 0 0 0 .25-.25V6h-2.75A1.75 1.75 0 0 1 10 4.25V1.5H5.75a.25.25 0 0 0-.25.25v2.5a.75.75 0 0 1-1.5 0Zm1.72 4.97a.75.75 0 0 1 1.06 0l2 2a.75.75 0 0 1 0 1.06l-2 2a.749.749 0 0 1-1.275-.326.749.749 0 0 1 .215-.734l1.47-1.47-1.47-1.47a.75.75 0 0 1 0-1.06ZM3.28 7.78 1.81 9.25l1.47 1.47a.751.751 0 0 1-.018 1.042.751.751 0 0 1-1.042.018l-2-2a.75.75 0 0 1 0-1.06l2-2a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042Zm8.22-6.218V4.25c0 .138.112.25.25.25h2.688l-.011-.013-2.914-2.914-.013-.011Z"></path>
</svg>
</template>

<template id="history-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-history">
    <path d="m.427 1.927 1.215 1.215a8.002 8.002 0 1 1-1.6 5.685.75.75 0 1 1 1.493-.154 6.5 6.5 0 1 0 1.18-4.458l1.358 1.358A.25.25 0 0 1 3.896 6H.25A.25.25 0 0 1 0 5.75V2.104a.25.25 0 0 1 .427-.177ZM7.75 4a.75.75 0 0 1 .75.75v2.992l2.028.812a.75.75 0 0 1-.557 1.392l-2.5-1A.751.751 0 0 1 7 8.25v-3.5A.75.75 0 0 1 7.75 4Z"></path>
</svg>
</template>

<template id="repo-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-repo">
    <path d="M2 2.5A2.5 2.5 0 0 1 4.5 0h8.75a.75.75 0 0 1 .75.75v12.5a.75.75 0 0 1-.75.75h-2.5a.75.75 0 0 1 0-1.5h1.75v-2h-8a1 1 0 0 0-.714 1.7.75.75 0 1 1-1.072 1.05A2.495 2.495 0 0 1 2 11.5Zm10.5-1h-8a1 1 0 0 0-1 1v6.708A2.486 2.486 0 0 1 4.5 9h8ZM5 12.25a.25.25 0 0 1 .25-.25h3.5a.25.25 0 0 1 .25.25v3.25a.25.25 0 0 1-.4.2l-1.45-1.087a.249.249 0 0 0-.3 0L5.4 15.7a.25.25 0 0 1-.4-.2Z"></path>
</svg>
</template>

<template id="bookmark-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-bookmark">
    <path d="M3 2.75C3 1.784 3.784 1 4.75 1h6.5c.966 0 1.75.784 1.75 1.75v11.5a.75.75 0 0 1-1.227.579L8 11.722l-3.773 3.107A.751.751 0 0 1 3 14.25Zm1.75-.25a.25.25 0 0 0-.25.25v9.91l3.023-2.489a.75.75 0 0 1 .954 0l3.023 2.49V2.75a.25.25 0 0 0-.25-.25Z"></path>
</svg>
</template>

<template id="plus-circle-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-plus-circle">
    <path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Zm7.25-3.25v2.5h2.5a.75.75 0 0 1 0 1.5h-2.5v2.5a.75.75 0 0 1-1.5 0v-2.5h-2.5a.75.75 0 0 1 0-1.5h2.5v-2.5a.75.75 0 0 1 1.5 0Z"></path>
</svg>
</template>

<template id="circle-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-dot-fill">
    <path d="M8 4a4 4 0 1 1 0 8 4 4 0 0 1 0-8Z"></path>
</svg>
</template>

<template id="trash-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-trash">
    <path d="M11 1.75V3h2.25a.75.75 0 0 1 0 1.5H2.75a.75.75 0 0 1 0-1.5H5V1.75C5 .784 5.784 0 6.75 0h2.5C10.216 0 11 .784 11 1.75ZM4.496 6.675l.66 6.6a.25.25 0 0 0 .249.225h5.19a.25.25 0 0 0 .249-.225l.66-6.6a.75.75 0 0 1 1.492.149l-.66 6.6A1.748 1.748 0 0 1 10.595 15h-5.19a1.75 1.75 0 0 1-1.741-1.575l-.66-6.6a.75.75 0 1 1 1.492-.15ZM6.5 1.75V3h3V1.75a.25.25 0 0 0-.25-.25h-2.5a.25.25 0 0 0-.25.25Z"></path>
</svg>
</template>

<template id="team-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-people">
    <path d="M2 5.5a3.5 3.5 0 1 1 5.898 2.549 5.508 5.508 0 0 1 3.034 4.084.75.75 0 1 1-1.482.235 4 4 0 0 0-7.9 0 .75.75 0 0 1-1.482-.236A5.507 5.507 0 0 1 3.102 8.05 3.493 3.493 0 0 1 2 5.5ZM11 4a3.001 3.001 0 0 1 2.22 5.018 5.01 5.01 0 0 1 2.56 3.012.749.749 0 0 1-.885.954.752.752 0 0 1-.549-.514 3.507 3.507 0 0 0-2.522-2.372.75.75 0 0 1-.574-.73v-.352a.75.75 0 0 1 .416-.672A1.5 1.5 0 0 0 11 5.5.75.75 0 0 1 11 4Zm-5.5-.5a2 2 0 1 0-.001 3.999A2 2 0 0 0 5.5 3.5Z"></path>
</svg>
</template>

<template id="project-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-project">
    <path d="M1.75 0h12.5C15.216 0 16 .784 16 1.75v12.5A1.75 1.75 0 0 1 14.25 16H1.75A1.75 1.75 0 0 1 0 14.25V1.75C0 .784.784 0 1.75 0ZM1.5 1.75v12.5c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25V1.75a.25.25 0 0 0-.25-.25H1.75a.25.25 0 0 0-.25.25ZM11.75 3a.75.75 0 0 1 .75.75v7.5a.75.75 0 0 1-1.5 0v-7.5a.75.75 0 0 1 .75-.75Zm-8.25.75a.75.75 0 0 1 1.5 0v5.5a.75.75 0 0 1-1.5 0ZM8 3a.75.75 0 0 1 .75.75v3.5a.75.75 0 0 1-1.5 0v-3.5A.75.75 0 0 1 8 3Z"></path>
</svg>
</template>

<template id="pencil-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-pencil">
    <path d="M11.013 1.427a1.75 1.75 0 0 1 2.474 0l1.086 1.086a1.75 1.75 0 0 1 0 2.474l-8.61 8.61c-.21.21-.47.364-.756.445l-3.251.93a.75.75 0 0 1-.927-.928l.929-3.25c.081-.286.235-.547.445-.758l8.61-8.61Zm.176 4.823L9.75 4.81l-6.286 6.287a.253.253 0 0 0-.064.108l-.558 1.953 1.953-.558a.253.253 0 0 0 .108-.064Zm1.238-3.763a.25.25 0 0 0-.354 0L10.811 3.75l1.439 1.44 1.263-1.263a.25.25 0 0 0 0-.354Z"></path>
</svg>
</template>

<template id="copilot-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-copilot">
    <path d="M7.998 15.035c-4.562 0-7.873-2.914-7.998-3.749V9.338c.085-.628.677-1.686 1.588-2.065.013-.07.024-.143.036-.218.029-.183.06-.384.126-.612-.201-.508-.254-1.084-.254-1.656 0-.87.128-1.769.693-2.484.579-.733 1.494-1.124 2.724-1.261 1.206-.134 2.262.034 2.944.765.05.053.096.108.139.165.044-.057.094-.112.143-.165.682-.731 1.738-.899 2.944-.765 1.23.137 2.145.528 2.724 1.261.566.715.693 1.614.693 2.484 0 .572-.053 1.148-.254 1.656.066.228.098.429.126.612.012.076.024.148.037.218.924.385 1.522 1.471 1.591 2.095v1.872c0 .766-3.351 3.795-8.002 3.795Zm0-1.485c2.28 0 4.584-1.11 5.002-1.433V7.862l-.023-.116c-.49.21-1.075.291-1.727.291-1.146 0-2.059-.327-2.71-.991A3.222 3.222 0 0 1 8 6.303a3.24 3.24 0 0 1-.544.743c-.65.664-1.563.991-2.71.991-.652 0-1.236-.081-1.727-.291l-.023.116v4.255c.419.323 2.722 1.433 5.002 1.433ZM6.762 2.83c-.193-.206-.637-.413-1.682-.297-1.019.113-1.479.404-1.713.7-.247.312-.369.789-.369 1.554 0 .793.129 1.171.308 1.371.162.181.519.379 1.442.379.853 0 1.339-.235 1.638-.54.315-.322.527-.827.617-1.553.117-.935-.037-1.395-.241-1.614Zm4.155-.297c-1.044-.116-1.488.091-1.681.297-.204.219-.359.679-.242 1.614.091.726.303 1.231.618 1.553.299.305.784.54 1.638.54.922 0 1.28-.198 1.442-.379.179-.2.308-.578.308-1.371 0-.765-.123-1.242-.37-1.554-.233-.296-.693-.587-1.713-.7Z"></path><path d="M6.25 9.037a.75.75 0 0 1 .75.75v1.501a.75.75 0 0 1-1.5 0V9.787a.75.75 0 0 1 .75-.75Zm4.25.75v1.501a.75.75 0 0 1-1.5 0V9.787a.75.75 0 0 1 1.5 0Z"></path>
</svg>
</template>

<template id="copilot-error-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-copilot-error">
    <path d="M16 11.24c0 .112-.072.274-.21.467L13 9.688V7.862l-.023-.116c-.49.21-1.075.291-1.727.291-.198 0-.388-.009-.571-.029L6.833 5.226a4.01 4.01 0 0 0 .17-.782c.117-.935-.037-1.395-.241-1.614-.193-.206-.637-.413-1.682-.297-.683.076-1.115.231-1.395.415l-1.257-.91c.579-.564 1.413-.877 2.485-.996 1.206-.134 2.262.034 2.944.765.05.053.096.108.139.165.044-.057.094-.112.143-.165.682-.731 1.738-.899 2.944-.765 1.23.137 2.145.528 2.724 1.261.566.715.693 1.614.693 2.484 0 .572-.053 1.148-.254 1.656.066.228.098.429.126.612.012.076.024.148.037.218.924.385 1.522 1.471 1.591 2.095Zm-5.083-8.707c-1.044-.116-1.488.091-1.681.297-.204.219-.359.679-.242 1.614.091.726.303 1.231.618 1.553.299.305.784.54 1.638.54.922 0 1.28-.198 1.442-.379.179-.2.308-.578.308-1.371 0-.765-.123-1.242-.37-1.554-.233-.296-.693-.587-1.713-.7Zm2.511 11.074c-1.393.776-3.272 1.428-5.43 1.428-4.562 0-7.873-2.914-7.998-3.749V9.338c.085-.628.677-1.686 1.588-2.065.013-.07.024-.143.036-.218.029-.183.06-.384.126-.612-.18-.455-.241-.963-.252-1.475L.31 4.107A.747.747 0 0 1 0 3.509V3.49a.748.748 0 0 1 .625-.73c.156-.026.306.047.435.139l14.667 10.578a.592.592 0 0 1 .227.264.752.752 0 0 1 .046.249v.022a.75.75 0 0 1-1.19.596Zm-1.367-.991L5.635 7.964a5.128 5.128 0 0 1-.889.073c-.652 0-1.236-.081-1.727-.291l-.023.116v4.255c.419.323 2.722 1.433 5.002 1.433 1.539 0 3.089-.505 4.063-.934Z"></path>
</svg>
</template>

<template id="workflow-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-workflow">
    <path d="M0 1.75C0 .784.784 0 1.75 0h3.5C6.216 0 7 .784 7 1.75v3.5A1.75 1.75 0 0 1 5.25 7H4v4a1 1 0 0 0 1 1h4v-1.25C9 9.784 9.784 9 10.75 9h3.5c.966 0 1.75.784 1.75 1.75v3.5A1.75 1.75 0 0 1 14.25 16h-3.5A1.75 1.75 0 0 1 9 14.25v-.75H5A2.5 2.5 0 0 1 2.5 11V7h-.75A1.75 1.75 0 0 1 0 5.25Zm1.75-.25a.25.25 0 0 0-.25.25v3.5c0 .138.112.25.25.25h3.5a.25.25 0 0 0 .25-.25v-3.5a.25.25 0 0 0-.25-.25Zm9 9a.25.25 0 0 0-.25.25v3.5c0 .138.112.25.25.25h3.5a.25.25 0 0 0 .25-.25v-3.5a.25.25 0 0 0-.25-.25Z"></path>
</svg>
</template>

<template id="book-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-book">
    <path d="M0 1.75A.75.75 0 0 1 .75 1h4.253c1.227 0 2.317.59 3 1.501A3.743 3.743 0 0 1 11.006 1h4.245a.75.75 0 0 1 .75.75v10.5a.75.75 0 0 1-.75.75h-4.507a2.25 2.25 0 0 0-1.591.659l-.622.621a.75.75 0 0 1-1.06 0l-.622-.621A2.25 2.25 0 0 0 5.258 13H.75a.75.75 0 0 1-.75-.75Zm7.251 10.324.004-5.073-.002-2.253A2.25 2.25 0 0 0 5.003 2.5H1.5v9h3.757a3.75 3.75 0 0 1 1.994.574ZM8.755 4.75l-.004 7.322a3.752 3.752 0 0 1 1.992-.572H14.5v-9h-3.495a2.25 2.25 0 0 0-2.25 2.25Z"></path>
</svg>
</template>

<template id="code-review-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-code-review">
    <path d="M1.75 1h12.5c.966 0 1.75.784 1.75 1.75v8.5A1.75 1.75 0 0 1 14.25 13H8.061l-2.574 2.573A1.458 1.458 0 0 1 3 14.543V13H1.75A1.75 1.75 0 0 1 0 11.25v-8.5C0 1.784.784 1 1.75 1ZM1.5 2.75v8.5c0 .138.112.25.25.25h2a.75.75 0 0 1 .75.75v2.19l2.72-2.72a.749.749 0 0 1 .53-.22h6.5a.25.25 0 0 0 .25-.25v-8.5a.25.25 0 0 0-.25-.25H1.75a.25.25 0 0 0-.25.25Zm5.28 1.72a.75.75 0 0 1 0 1.06L5.31 7l1.47 1.47a.751.751 0 0 1-.018 1.042.751.751 0 0 1-1.042.018l-2-2a.75.75 0 0 1 0-1.06l2-2a.75.75 0 0 1 1.06 0Zm2.44 0a.75.75 0 0 1 1.06 0l2 2a.75.75 0 0 1 0 1.06l-2 2a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L10.69 7 9.22 5.53a.75.75 0 0 1 0-1.06Z"></path>
</svg>
</template>

<template id="codespaces-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-codespaces">
    <path d="M0 11.25c0-.966.784-1.75 1.75-1.75h12.5c.966 0 1.75.784 1.75 1.75v3A1.75 1.75 0 0 1 14.25 16H1.75A1.75 1.75 0 0 1 0 14.25Zm2-9.5C2 .784 2.784 0 3.75 0h8.5C13.216 0 14 .784 14 1.75v5a1.75 1.75 0 0 1-1.75 1.75h-8.5A1.75 1.75 0 0 1 2 6.75Zm1.75-.25a.25.25 0 0 0-.25.25v5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-5a.25.25 0 0 0-.25-.25Zm-2 9.5a.25.25 0 0 0-.25.25v3c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25v-3a.25.25 0 0 0-.25-.25Z"></path><path d="M7 12.75a.75.75 0 0 1 .75-.75h4.5a.75.75 0 0 1 0 1.5h-4.5a.75.75 0 0 1-.75-.75Zm-4 0a.75.75 0 0 1 .75-.75h.5a.75.75 0 0 1 0 1.5h-.5a.75.75 0 0 1-.75-.75Z"></path>
</svg>
</template>

<template id="comment-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-comment">
    <path d="M1 2.75C1 1.784 1.784 1 2.75 1h10.5c.966 0 1.75.784 1.75 1.75v7.5A1.75 1.75 0 0 1 13.25 12H9.06l-2.573 2.573A1.458 1.458 0 0 1 4 13.543V12H2.75A1.75 1.75 0 0 1 1 10.25Zm1.75-.25a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h2a.75.75 0 0 1 .75.75v2.19l2.72-2.72a.749.749 0 0 1 .53-.22h4.5a.25.25 0 0 0 .25-.25v-7.5a.25.25 0 0 0-.25-.25Z"></path>
</svg>
</template>

<template id="comment-discussion-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-comment-discussion">
    <path d="M1.75 1h8.5c.966 0 1.75.784 1.75 1.75v5.5A1.75 1.75 0 0 1 10.25 10H7.061l-2.574 2.573A1.458 1.458 0 0 1 2 11.543V10h-.25A1.75 1.75 0 0 1 0 8.25v-5.5C0 1.784.784 1 1.75 1ZM1.5 2.75v5.5c0 .138.112.25.25.25h1a.75.75 0 0 1 .75.75v2.19l2.72-2.72a.749.749 0 0 1 .53-.22h3.5a.25.25 0 0 0 .25-.25v-5.5a.25.25 0 0 0-.25-.25h-8.5a.25.25 0 0 0-.25.25Zm13 2a.25.25 0 0 0-.25-.25h-.5a.75.75 0 0 1 0-1.5h.5c.966 0 1.75.784 1.75 1.75v5.5A1.75 1.75 0 0 1 14.25 12H14v1.543a1.458 1.458 0 0 1-2.487 1.03L9.22 12.28a.749.749 0 0 1 .326-1.275.749.749 0 0 1 .734.215l2.22 2.22v-2.19a.75.75 0 0 1 .75-.75h1a.25.25 0 0 0 .25-.25Z"></path>
</svg>
</template>

<template id="organization-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-organization">
    <path d="M1.75 16A1.75 1.75 0 0 1 0 14.25V1.75C0 .784.784 0 1.75 0h8.5C11.216 0 12 .784 12 1.75v12.5c0 .085-.006.168-.018.25h2.268a.25.25 0 0 0 .25-.25V8.285a.25.25 0 0 0-.111-.208l-1.055-.703a.749.749 0 1 1 .832-1.248l1.055.703c.487.325.779.871.779 1.456v5.965A1.75 1.75 0 0 1 14.25 16h-3.5a.766.766 0 0 1-.197-.026c-.099.017-.2.026-.303.026h-3a.75.75 0 0 1-.75-.75V14h-1v1.25a.75.75 0 0 1-.75.75Zm-.25-1.75c0 .138.112.25.25.25H4v-1.25a.75.75 0 0 1 .75-.75h2.5a.75.75 0 0 1 .75.75v1.25h2.25a.25.25 0 0 0 .25-.25V1.75a.25.25 0 0 0-.25-.25h-8.5a.25.25 0 0 0-.25.25ZM3.75 6h.5a.75.75 0 0 1 0 1.5h-.5a.75.75 0 0 1 0-1.5ZM3 3.75A.75.75 0 0 1 3.75 3h.5a.75.75 0 0 1 0 1.5h-.5A.75.75 0 0 1 3 3.75Zm4 3A.75.75 0 0 1 7.75 6h.5a.75.75 0 0 1 0 1.5h-.5A.75.75 0 0 1 7 6.75ZM7.75 3h.5a.75.75 0 0 1 0 1.5h-.5a.75.75 0 0 1 0-1.5ZM3 9.75A.75.75 0 0 1 3.75 9h.5a.75.75 0 0 1 0 1.5h-.5A.75.75 0 0 1 3 9.75ZM7.75 9h.5a.75.75 0 0 1 0 1.5h-.5a.75.75 0 0 1 0-1.5Z"></path>
</svg>
</template>

<template id="rocket-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-rocket">
    <path d="M14.064 0h.186C15.216 0 16 .784 16 1.75v.186a8.752 8.752 0 0 1-2.564 6.186l-.458.459c-.314.314-.641.616-.979.904v3.207c0 .608-.315 1.172-.833 1.49l-2.774 1.707a.749.749 0 0 1-1.11-.418l-.954-3.102a1.214 1.214 0 0 1-.145-.125L3.754 9.816a1.218 1.218 0 0 1-.124-.145L.528 8.717a.749.749 0 0 1-.418-1.11l1.71-2.774A1.748 1.748 0 0 1 3.31 4h3.204c.288-.338.59-.665.904-.979l.459-.458A8.749 8.749 0 0 1 14.064 0ZM8.938 3.623h-.002l-.458.458c-.76.76-1.437 1.598-2.02 2.5l-1.5 2.317 2.143 2.143 2.317-1.5c.902-.583 1.74-1.26 2.499-2.02l.459-.458a7.25 7.25 0 0 0 2.123-5.127V1.75a.25.25 0 0 0-.25-.25h-.186a7.249 7.249 0 0 0-5.125 2.123ZM3.56 14.56c-.732.732-2.334 1.045-3.005 1.148a.234.234 0 0 1-.201-.064.234.234 0 0 1-.064-.201c.103-.671.416-2.273 1.15-3.003a1.502 1.502 0 1 1 2.12 2.12Zm6.94-3.935c-.088.06-.177.118-.266.175l-2.35 1.521.548 1.783 1.949-1.2a.25.25 0 0 0 .119-.213ZM3.678 8.116 5.2 5.766c.058-.09.117-.178.176-.266H3.309a.25.25 0 0 0-.213.119l-1.2 1.95ZM12 5a1 1 0 1 1-2 0 1 1 0 0 1 2 0Z"></path>
</svg>
</template>

<template id="shield-check-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-shield-check">
    <path d="m8.533.133 5.25 1.68A1.75 1.75 0 0 1 15 3.48V7c0 1.566-.32 3.182-1.303 4.682-.983 1.498-2.585 2.813-5.032 3.855a1.697 1.697 0 0 1-1.33 0c-2.447-1.042-4.049-2.357-5.032-3.855C1.32 10.182 1 8.566 1 7V3.48a1.75 1.75 0 0 1 1.217-1.667l5.25-1.68a1.748 1.748 0 0 1 1.066 0Zm-.61 1.429.001.001-5.25 1.68a.251.251 0 0 0-.174.237V7c0 1.36.275 2.666 1.057 3.859.784 1.194 2.121 2.342 4.366 3.298a.196.196 0 0 0 .154 0c2.245-.957 3.582-2.103 4.366-3.297C13.225 9.666 13.5 8.358 13.5 7V3.48a.25.25 0 0 0-.174-.238l-5.25-1.68a.25.25 0 0 0-.153 0ZM11.28 6.28l-3.5 3.5a.75.75 0 0 1-1.06 0l-1.5-1.5a.749.749 0 0 1 .326-1.275.749.749 0 0 1 .734.215l.97.97 2.97-2.97a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042Z"></path>
</svg>
</template>

<template id="heart-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-heart">
    <path d="m8 14.25.345.666a.75.75 0 0 1-.69 0l-.008-.004-.018-.01a7.152 7.152 0 0 1-.31-.17 22.055 22.055 0 0 1-3.434-2.414C2.045 10.731 0 8.35 0 5.5 0 2.836 2.086 1 4.25 1 5.797 1 7.153 1.802 8 3.02 8.847 1.802 10.203 1 11.75 1 13.914 1 16 2.836 16 5.5c0 2.85-2.045 5.231-3.885 6.818a22.066 22.066 0 0 1-3.744 2.584l-.018.01-.006.003h-.002ZM4.25 2.5c-1.336 0-2.75 1.164-2.75 3 0 2.15 1.58 4.144 3.365 5.682A20.58 20.58 0 0 0 8 13.393a20.58 20.58 0 0 0 3.135-2.211C12.92 9.644 14.5 7.65 14.5 5.5c0-1.836-1.414-3-2.75-3-1.373 0-2.609.986-3.029 2.456a.749.749 0 0 1-1.442 0C6.859 3.486 5.623 2.5 4.25 2.5Z"></path>
</svg>
</template>

<template id="server-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-server">
    <path d="M1.75 1h12.5c.966 0 1.75.784 1.75 1.75v4c0 .372-.116.717-.314 1 .198.283.314.628.314 1v4a1.75 1.75 0 0 1-1.75 1.75H1.75A1.75 1.75 0 0 1 0 12.75v-4c0-.358.109-.707.314-1a1.739 1.739 0 0 1-.314-1v-4C0 1.784.784 1 1.75 1ZM1.5 2.75v4c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25v-4a.25.25 0 0 0-.25-.25H1.75a.25.25 0 0 0-.25.25Zm.25 5.75a.25.25 0 0 0-.25.25v4c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25v-4a.25.25 0 0 0-.25-.25ZM7 4.75A.75.75 0 0 1 7.75 4h4.5a.75.75 0 0 1 0 1.5h-4.5A.75.75 0 0 1 7 4.75ZM7.75 10h4.5a.75.75 0 0 1 0 1.5h-4.5a.75.75 0 0 1 0-1.5ZM3 4.75A.75.75 0 0 1 3.75 4h.5a.75.75 0 0 1 0 1.5h-.5A.75.75 0 0 1 3 4.75ZM3.75 10h.5a.75.75 0 0 1 0 1.5h-.5a.75.75 0 0 1 0-1.5Z"></path>
</svg>
</template>

<template id="globe-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-globe">
    <path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM5.78 8.75a9.64 9.64 0 0 0 1.363 4.177c.255.426.542.832.857 1.215.245-.296.551-.705.857-1.215A9.64 9.64 0 0 0 10.22 8.75Zm4.44-1.5a9.64 9.64 0 0 0-1.363-4.177c-.307-.51-.612-.919-.857-1.215a9.927 9.927 0 0 0-.857 1.215A9.64 9.64 0 0 0 5.78 7.25Zm-5.944 1.5H1.543a6.507 6.507 0 0 0 4.666 5.5c-.123-.181-.24-.365-.352-.552-.715-1.192-1.437-2.874-1.581-4.948Zm-2.733-1.5h2.733c.144-2.074.866-3.756 1.58-4.948.12-.197.237-.381.353-.552a6.507 6.507 0 0 0-4.666 5.5Zm10.181 1.5c-.144 2.074-.866 3.756-1.58 4.948-.12.197-.237.381-.353.552a6.507 6.507 0 0 0 4.666-5.5Zm2.733-1.5a6.507 6.507 0 0 0-4.666-5.5c.123.181.24.365.353.552.714 1.192 1.436 2.874 1.58 4.948Z"></path>
</svg>
</template>

<template id="issue-opened-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-issue-opened">
    <path d="M8 9.5a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Z"></path><path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Z"></path>
</svg>
</template>

<template id="device-mobile-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-device-mobile">
    <path d="M3.75 0h8.5C13.216 0 14 .784 14 1.75v12.5A1.75 1.75 0 0 1 12.25 16h-8.5A1.75 1.75 0 0 1 2 14.25V1.75C2 .784 2.784 0 3.75 0ZM3.5 1.75v12.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25V1.75a.25.25 0 0 0-.25-.25h-8.5a.25.25 0 0 0-.25.25ZM8 13a1 1 0 1 1 0-2 1 1 0 0 1 0 2Z"></path>
</svg>
</template>

<template id="package-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-package">
    <path d="m8.878.392 5.25 3.045c.54.314.872.89.872 1.514v6.098a1.75 1.75 0 0 1-.872 1.514l-5.25 3.045a1.75 1.75 0 0 1-1.756 0l-5.25-3.045A1.75 1.75 0 0 1 1 11.049V4.951c0-.624.332-1.201.872-1.514L7.122.392a1.75 1.75 0 0 1 1.756 0ZM7.875 1.69l-4.63 2.685L8 7.133l4.755-2.758-4.63-2.685a.248.248 0 0 0-.25 0ZM2.5 5.677v5.372c0 .09.047.171.125.216l4.625 2.683V8.432Zm6.25 8.271 4.625-2.683a.25.25 0 0 0 .125-.216V5.677L8.75 8.432Z"></path>
</svg>
</template>

<template id="credit-card-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-credit-card">
    <path d="M10.75 9a.75.75 0 0 0 0 1.5h1.5a.75.75 0 0 0 0-1.5h-1.5Z"></path><path d="M0 3.75C0 2.784.784 2 1.75 2h12.5c.966 0 1.75.784 1.75 1.75v8.5A1.75 1.75 0 0 1 14.25 14H1.75A1.75 1.75 0 0 1 0 12.25ZM14.5 6.5h-13v5.75c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25Zm0-2.75a.25.25 0 0 0-.25-.25H1.75a.25.25 0 0 0-.25.25V5h13Z"></path>
</svg>
</template>

<template id="play-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-play">
    <path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Zm4.879-2.773 4.264 2.559a.25.25 0 0 1 0 .428l-4.264 2.559A.25.25 0 0 1 6 10.559V5.442a.25.25 0 0 1 .379-.215Z"></path>
</svg>
</template>

<template id="gift-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-gift">
    <path d="M2 2.75A2.75 2.75 0 0 1 4.75 0c.983 0 1.873.42 2.57 1.232.268.318.497.668.68 1.042.183-.375.411-.725.68-1.044C9.376.42 10.266 0 11.25 0a2.75 2.75 0 0 1 2.45 4h.55c.966 0 1.75.784 1.75 1.75v2c0 .698-.409 1.301-1 1.582v4.918A1.75 1.75 0 0 1 13.25 16H2.75A1.75 1.75 0 0 1 1 14.25V9.332C.409 9.05 0 8.448 0 7.75v-2C0 4.784.784 4 1.75 4h.55c-.192-.375-.3-.8-.3-1.25ZM7.25 9.5H2.5v4.75c0 .138.112.25.25.25h4.5Zm1.5 0v5h4.5a.25.25 0 0 0 .25-.25V9.5Zm0-4V8h5.5a.25.25 0 0 0 .25-.25v-2a.25.25 0 0 0-.25-.25Zm-7 0a.25.25 0 0 0-.25.25v2c0 .138.112.25.25.25h5.5V5.5h-5.5Zm3-4a1.25 1.25 0 0 0 0 2.5h2.309c-.233-.818-.542-1.401-.878-1.793-.43-.502-.915-.707-1.431-.707ZM8.941 4h2.309a1.25 1.25 0 0 0 0-2.5c-.516 0-1 .205-1.43.707-.337.392-.646.975-.879 1.793Z"></path>
</svg>
</template>

<template id="code-square-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-code-square">
    <path d="M0 1.75C0 .784.784 0 1.75 0h12.5C15.216 0 16 .784 16 1.75v12.5A1.75 1.75 0 0 1 14.25 16H1.75A1.75 1.75 0 0 1 0 14.25Zm1.75-.25a.25.25 0 0 0-.25.25v12.5c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25V1.75a.25.25 0 0 0-.25-.25Zm7.47 3.97a.75.75 0 0 1 1.06 0l2 2a.75.75 0 0 1 0 1.06l-2 2a.749.749 0 0 1-1.275-.326.749.749 0 0 1 .215-.734L10.69 8 9.22 6.53a.75.75 0 0 1 0-1.06ZM6.78 6.53 5.31 8l1.47 1.47a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215l-2-2a.75.75 0 0 1 0-1.06l2-2a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042Z"></path>
</svg>
</template>

<template id="device-desktop-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-device-desktop">
    <path d="M14.25 1c.966 0 1.75.784 1.75 1.75v7.5A1.75 1.75 0 0 1 14.25 12h-3.727c.099 1.041.52 1.872 1.292 2.757A.752.752 0 0 1 11.25 16h-6.5a.75.75 0 0 1-.565-1.243c.772-.885 1.192-1.716 1.292-2.757H1.75A1.75 1.75 0 0 1 0 10.25v-7.5C0 1.784.784 1 1.75 1ZM1.75 2.5a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25v-7.5a.25.25 0 0 0-.25-.25ZM9.018 12H6.982a5.72 5.72 0 0 1-.765 2.5h3.566a5.72 5.72 0 0 1-.765-2.5Z"></path>
</svg>
</template>

        <div class="position-relative">
                <ul
                  role="listbox"
                  class="ActionListWrap QueryBuilder-ListWrap"
                  aria-label="Suggestions"
                  data-action="
                    combobox-commit:query-builder#comboboxCommit
                    mousedown:query-builder#resultsMousedown
                  "
                  data-target="query-builder.resultsList"
                  data-persist-list=false
                  id="query-builder-test-results"
                ></ul>
        </div>
      <div class="FormControl-inlineValidation" id="validation-abe255ce-b828-495b-bf4e-37501110eb6d" hidden="hidden">
        <span class="FormControl-inlineValidation--visual">
          <svg aria-hidden="true" height="12" viewBox="0 0 12 12" version="1.1" width="12" data-view-component="true" class="octicon octicon-alert-fill">
    <path d="M4.855.708c.5-.896 1.79-.896 2.29 0l4.675 8.351a1.312 1.312 0 0 1-1.146 1.954H1.33A1.313 1.313 0 0 1 .183 9.058ZM7 7V3H5v4Zm-1 3a1 1 0 1 0 0-2 1 1 0 0 0 0 2Z"></path>
</svg>
        </span>
        <span></span>
</div>    </div>
    <div data-target="query-builder.screenReaderFeedback" aria-live="polite" aria-atomic="true" class="sr-only"></div>
</query-builder></form>
          <div class="d-flex flex-row color-fg-muted px-3 text-small color-bg-default search-feedback-prompt">
            <a target="_blank" href="https://docs.github.com/search-github/github-code-search/understanding-github-code-search-syntax" data-view-component="true" class="Link color-fg-accent text-normal ml-2">
              Search syntax tips
</a>            <div class="d-flex flex-1"></div>
          </div>
        </div>
</div>

    </div>
</modal-dialog></div>
  </div>
  <div data-action="click:qbsearch-input#retract" class="dark-backdrop position-fixed" hidden data-target="qbsearch-input.darkBackdrop"></div>
  <div class="color-fg-default">
    
<dialog-helper>
  <dialog data-target="qbsearch-input.feedbackDialog" data-action="close:qbsearch-input#handleDialogClose cancel:qbsearch-input#handleDialogClose" id="feedback-dialog" aria-modal="true" aria-labelledby="feedback-dialog-title" aria-describedby="feedback-dialog-description" data-view-component="true" class="Overlay Overlay-whenNarrow Overlay--size-medium Overlay--motion-scaleFade">
    <div data-view-component="true" class="Overlay-header">
  <div class="Overlay-headerContentWrap">
    <div class="Overlay-titleWrap">
      <h1 class="Overlay-title " id="feedback-dialog-title">
        Provide feedback
      </h1>
        
    </div>
    <div class="Overlay-actionWrap">
      <button data-close-dialog-id="feedback-dialog" aria-label="Close" type="button" data-view-component="true" class="close-button Overlay-closeButton"><svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path d="M3.72 3.72a.75.75 0 0 1 1.06 0L8 6.94l3.22-3.22a.749.749 0 0 1 1.275.326.749.749 0 0 1-.215.734L9.06 8l3.22 3.22a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L8 9.06l-3.22 3.22a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L6.94 8 3.72 4.78a.75.75 0 0 1 0-1.06Z"></path>
</svg></button>
    </div>
  </div>
  
</div>
      <scrollable-region data-labelled-by="feedback-dialog-title">
        <div data-view-component="true" class="Overlay-body">        <!-- '"` --><!-- </textarea></xmp> --></option></form><form id="code-search-feedback-form" data-turbo="false" action="/search/feedback" accept-charset="UTF-8" method="post"><input type="hidden" data-csrf="true" name="authenticity_token" value="KtY2UHeqcw9q3NHKaL1rffkfu9TxLoyDyuAJAs5n9XZ1KSFX3L5DVEA/qGbo2rJQPebjl+xiciqxccpdgoS8hA==" />
          <p>We read every piece of feedback, and take your input very seriously.</p>
          <textarea name="feedback" class="form-control width-full mb-2" style="height: 120px" id="feedback"></textarea>
          <input name="include_email" id="include_email" aria-label="Include my email address so I can be contacted" class="form-control mr-2" type="checkbox">
          <label for="include_email" style="font-weight: normal">Include my email address so I can be contacted</label>
</form></div>
      </scrollable-region>
      <div data-view-component="true" class="Overlay-footer Overlay-footer--alignEnd">          <button data-close-dialog-id="feedback-dialog" type="button" data-view-component="true" class="btn">    Cancel
</button>
          <button form="code-search-feedback-form" data-action="click:qbsearch-input#submitFeedback" type="submit" data-view-component="true" class="btn-primary btn">    Submit feedback
</button>
</div>
</dialog></dialog-helper>

    <custom-scopes data-target="qbsearch-input.customScopesManager">
    
<dialog-helper>
  <dialog data-target="custom-scopes.customScopesModalDialog" data-action="close:qbsearch-input#handleDialogClose cancel:qbsearch-input#handleDialogClose" id="custom-scopes-dialog" aria-modal="true" aria-labelledby="custom-scopes-dialog-title" aria-describedby="custom-scopes-dialog-description" data-view-component="true" class="Overlay Overlay-whenNarrow Overlay--size-medium Overlay--motion-scaleFade">
    <div data-view-component="true" class="Overlay-header Overlay-header--divided">
  <div class="Overlay-headerContentWrap">
    <div class="Overlay-titleWrap">
      <h1 class="Overlay-title " id="custom-scopes-dialog-title">
        Saved searches
      </h1>
        <h2 id="custom-scopes-dialog-description" class="Overlay-description">Use saved searches to filter your results more quickly</h2>
    </div>
    <div class="Overlay-actionWrap">
      <button data-close-dialog-id="custom-scopes-dialog" aria-label="Close" type="button" data-view-component="true" class="close-button Overlay-closeButton"><svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path d="M3.72 3.72a.75.75 0 0 1 1.06 0L8 6.94l3.22-3.22a.749.749 0 0 1 1.275.326.749.749 0 0 1-.215.734L9.06 8l3.22 3.22a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L8 9.06l-3.22 3.22a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L6.94 8 3.72 4.78a.75.75 0 0 1 0-1.06Z"></path>
</svg></button>
    </div>
  </div>
  
</div>
      <scrollable-region data-labelled-by="custom-scopes-dialog-title">
        <div data-view-component="true" class="Overlay-body">        <div data-target="custom-scopes.customScopesModalDialogFlash"></div>

        <div hidden class="create-custom-scope-form" data-target="custom-scopes.createCustomScopeForm">
        <!-- '"` --><!-- </textarea></xmp> --></option></form><form id="custom-scopes-dialog-form" data-turbo="false" action="/search/custom_scopes" accept-charset="UTF-8" method="post"><input type="hidden" data-csrf="true" name="authenticity_token" value="mdeek+6lXdVqa7vMXd72rrjmf455LGlOiH7ImEtscBOKHiH3EosgUv1ZLYcdg/9JI+Tx9AMxUDQSqxoCWSRSTg==" />
          <div data-target="custom-scopes.customScopesModalDialogFlash"></div>

          <input type="hidden" id="custom_scope_id" name="custom_scope_id" data-target="custom-scopes.customScopesIdField">

          <div class="form-group">
            <label for="custom_scope_name">Name</label>
            <auto-check src="/search/custom_scopes/check_name" required>
              <input
                type="text"
                name="custom_scope_name"
                id="custom_scope_name"
                data-target="custom-scopes.customScopesNameField"
                class="form-control"
                autocomplete="off"
                placeholder="github-ruby"
                required
                maxlength="50">
              <input type="hidden" data-csrf="true" value="4elW9w+QnSEu9P2Wl6cBSPdPfb/w4Xul4WI5HtMh5T5awHBZYQ+UruFLvaqZ/QTGyFkFA1OuCCF3BrPv7pUIXA==" />
            </auto-check>
          </div>

          <div class="form-group">
            <label for="custom_scope_query">Query</label>
            <input
              type="text"
              name="custom_scope_query"
              id="custom_scope_query"
              data-target="custom-scopes.customScopesQueryField"
              class="form-control"
              autocomplete="off"
              placeholder="(repo:mona/a OR repo:mona/b) AND lang:python"
              required
              maxlength="500">
          </div>

          <p class="text-small color-fg-muted">
            To see all available qualifiers, see our <a class="Link--inTextBlock" href="https://docs.github.com/search-github/github-code-search/understanding-github-code-search-syntax">documentation</a>.
          </p>
</form>        </div>

        <div data-target="custom-scopes.manageCustomScopesForm">
          <div data-target="custom-scopes.list"></div>
        </div>

</div>
      </scrollable-region>
      <div data-view-component="true" class="Overlay-footer Overlay-footer--alignEnd Overlay-footer--divided">          <button data-action="click:custom-scopes#customScopesCancel" type="button" data-view-component="true" class="btn">    Cancel
</button>
          <button form="custom-scopes-dialog-form" data-action="click:custom-scopes#customScopesSubmit" data-target="custom-scopes.customScopesSubmitButton" type="submit" data-view-component="true" class="btn-primary btn">    Create saved search
</button>
</div>
</dialog></dialog-helper>
    </custom-scopes>
  </div>
</qbsearch-input>

            <div class="position-relative HeaderMenu-link-wrap d-lg-inline-block">
              <a
                href="/login?return_to=https%3A%2F%2Fgithub.com%2Fstrojanowski%2FALPsLFV%2Fblob%2Fmain%2Fcrossx_t_cutoff_W.csv"
                class="HeaderMenu-link HeaderMenu-link--sign-in HeaderMenu-button flex-shrink-0 no-underline d-none d-lg-inline-flex border border-lg-0 rounded rounded-lg-0 px-2 py-1"
                style="margin-left: 12px;"
                data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;site header menu&quot;,&quot;repository_id&quot;:null,&quot;auth_type&quot;:&quot;SIGN_UP&quot;,&quot;originating_url&quot;:&quot;https://github.com/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_W.csv&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="41c43ef6d7e8c503e264fe841e2ae8bbec76d09875be0049d53c2a349dc6fe18"
                data-analytics-event="{&quot;category&quot;:&quot;Marketing nav&quot;,&quot;action&quot;:&quot;click to go to homepage&quot;,&quot;label&quot;:&quot;ref_page:Marketing;ref_cta:Sign in;ref_loc:Header&quot;}"
              >
                Sign in
              </a>
            </div>

              <a href="/signup?ref_cta=Sign+up&amp;ref_loc=header+logged+out&amp;ref_page=%2F%3Cuser-name%3E%2F%3Crepo-name%3E%2Fblob%2Fshow&amp;source=header-repo&amp;source_repo=strojanowski%2FALPsLFV"
                class="HeaderMenu-link HeaderMenu-link--sign-up HeaderMenu-button flex-shrink-0 d-flex d-lg-inline-flex no-underline border color-border-default rounded px-2 py-1"
                data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;site header menu&quot;,&quot;repository_id&quot;:null,&quot;auth_type&quot;:&quot;SIGN_UP&quot;,&quot;originating_url&quot;:&quot;https://github.com/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_W.csv&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="41c43ef6d7e8c503e264fe841e2ae8bbec76d09875be0049d53c2a349dc6fe18"
                data-analytics-event="{&quot;category&quot;:&quot;Sign up&quot;,&quot;action&quot;:&quot;click to sign up for account&quot;,&quot;label&quot;:&quot;ref_page:/&lt;user-name&gt;/&lt;repo-name&gt;/blob/show;ref_cta:Sign up;ref_loc:header logged out&quot;}"
              >
                Sign up
              </a>
          <button type="button" class="sr-only js-header-menu-focus-trap d-block d-lg-none">Reseting focus</button>
        </div>
      </div>
    </div>
  </div>
</header>

      <div hidden="hidden" data-view-component="true" class="js-stale-session-flash stale-session-flash flash flash-warn flash-full">
  
        <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-alert">
    <path d="M6.457 1.047c.659-1.234 2.427-1.234 3.086 0l6.082 11.378A1.75 1.75 0 0 1 14.082 15H1.918a1.75 1.75 0 0 1-1.543-2.575Zm1.763.707a.25.25 0 0 0-.44 0L1.698 13.132a.25.25 0 0 0 .22.368h12.164a.25.25 0 0 0 .22-.368Zm.53 3.996v2.5a.75.75 0 0 1-1.5 0v-2.5a.75.75 0 0 1 1.5 0ZM9 11a1 1 0 1 1-2 0 1 1 0 0 1 2 0Z"></path>
</svg>
        <span class="js-stale-session-flash-signed-in" hidden>You signed in with another tab or window. <a class="Link--inTextBlock" href="">Reload</a> to refresh your session.</span>
        <span class="js-stale-session-flash-signed-out" hidden>You signed out in another tab or window. <a class="Link--inTextBlock" href="">Reload</a> to refresh your session.</span>
        <span class="js-stale-session-flash-switched" hidden>You switched accounts on another tab or window. <a class="Link--inTextBlock" href="">Reload</a> to refresh your session.</span>

    <button id="icon-button-0b532b64-2c2a-456e-896f-acf5a3f3db88" aria-labelledby="tooltip-907e1174-97af-4dbc-a5c5-1cca45878e75" type="button" data-view-component="true" class="Button Button--iconOnly Button--invisible Button--medium flash-close js-flash-close">  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x Button-visual">
    <path d="M3.72 3.72a.75.75 0 0 1 1.06 0L8 6.94l3.22-3.22a.749.749 0 0 1 1.275.326.749.749 0 0 1-.215.734L9.06 8l3.22 3.22a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L8 9.06l-3.22 3.22a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L6.94 8 3.72 4.78a.75.75 0 0 1 0-1.06Z"></path>
</svg>
</button><tool-tip id="tooltip-907e1174-97af-4dbc-a5c5-1cca45878e75" for="icon-button-0b532b64-2c2a-456e-896f-acf5a3f3db88" popover="manual" data-direction="s" data-type="label" data-view-component="true" class="sr-only position-absolute">Dismiss alert</tool-tip>


  
</div>
    </div>

  <div id="start-of-content" class="show-on-focus"></div>








    <div id="js-flash-container" class="flash-container" data-turbo-replace>




  <template class="js-flash-template">
    
<div class="flash flash-full   {{ className }}">
  <div >
    <button autofocus class="flash-close js-flash-close" type="button" aria-label="Dismiss this message">
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path d="M3.72 3.72a.75.75 0 0 1 1.06 0L8 6.94l3.22-3.22a.749.749 0 0 1 1.275.326.749.749 0 0 1-.215.734L9.06 8l3.22 3.22a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L8 9.06l-3.22 3.22a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L6.94 8 3.72 4.78a.75.75 0 0 1 0-1.06Z"></path>
</svg>
    </button>
    <div aria-atomic="true" role="alert" class="js-flash-alert">
      
      <div>{{ message }}</div>

    </div>
  </div>
</div>
  </template>
</div>


    
    <include-fragment class="js-notification-shelf-include-fragment" data-base-src="https://github.com/notifications/beta/shelf"></include-fragment>





  <div
    class="application-main "
    data-commit-hovercards-enabled
    data-discussion-hovercards-enabled
    data-issue-and-pr-hovercards-enabled
  >
        <div itemscope itemtype="http://schema.org/SoftwareSourceCode" class="">
    <main id="js-repo-pjax-container" >
      
      






  
  <div id="repository-container-header"  class="pt-3 hide-full-screen" style="background-color: var(--page-header-bgColor, var(--color-page-header-bg));" data-turbo-replace>


      <div class="d-flex flex-nowrap flex-justify-end mb-3  px-3 px-lg-5" style="gap: 1rem;">

        <div class="flex-auto min-width-0 width-fit">
            
  <div class=" d-flex flex-wrap flex-items-center wb-break-word f3 text-normal">
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-repo color-fg-muted mr-2">
    <path d="M2 2.5A2.5 2.5 0 0 1 4.5 0h8.75a.75.75 0 0 1 .75.75v12.5a.75.75 0 0 1-.75.75h-2.5a.75.75 0 0 1 0-1.5h1.75v-2h-8a1 1 0 0 0-.714 1.7.75.75 0 1 1-1.072 1.05A2.495 2.495 0 0 1 2 11.5Zm10.5-1h-8a1 1 0 0 0-1 1v6.708A2.486 2.486 0 0 1 4.5 9h8ZM5 12.25a.25.25 0 0 1 .25-.25h3.5a.25.25 0 0 1 .25.25v3.25a.25.25 0 0 1-.4.2l-1.45-1.087a.249.249 0 0 0-.3 0L5.4 15.7a.25.25 0 0 1-.4-.2Z"></path>
</svg>
    
    <span class="author flex-self-stretch" itemprop="author">
      <a class="url fn" rel="author" data-hovercard-type="user" data-hovercard-url="/users/strojanowski/hovercard" data-octo-click="hovercard-link-click" data-octo-dimensions="link_type:self" href="/strojanowski">
        strojanowski
</a>    </span>
    <span class="mx-1 flex-self-stretch color-fg-muted">/</span>
    <strong itemprop="name" class="mr-2 flex-self-stretch">
      <a data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" href="/strojanowski/ALPsLFV">ALPsLFV</a>
    </strong>

    <span></span><span class="Label Label--secondary v-align-middle mr-1">Public</span>
  </div>


        </div>

        <div id="repository-details-container" class="flex-shrink-0" data-turbo-replace style="max-width: 70%;">
            <ul class="pagehead-actions flex-shrink-0 d-none d-md-inline" style="padding: 2px 0;">
    
      

  <li>
            <a href="/login?return_to=%2Fstrojanowski%2FALPsLFV" rel="nofollow" id="repository-details-watch-button" data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;notification subscription menu watch&quot;,&quot;repository_id&quot;:null,&quot;auth_type&quot;:&quot;LOG_IN&quot;,&quot;originating_url&quot;:&quot;https://github.com/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_W.csv&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="931db7992a6c5406b7b335050245dcc67f7f124a89de6a42f0343bba0aa1b02c" aria-label="You must be signed in to change notification settings" data-view-component="true" class="btn-sm btn">    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-bell mr-2">
    <path d="M8 16a2 2 0 0 0 1.985-1.75c.017-.137-.097-.25-.235-.25h-3.5c-.138 0-.252.113-.235.25A2 2 0 0 0 8 16ZM3 5a5 5 0 0 1 10 0v2.947c0 .05.015.098.042.139l1.703 2.555A1.519 1.519 0 0 1 13.482 13H2.518a1.516 1.516 0 0 1-1.263-2.36l1.703-2.554A.255.255 0 0 0 3 7.947Zm5-3.5A3.5 3.5 0 0 0 4.5 5v2.947c0 .346-.102.683-.294.97l-1.703 2.556a.017.017 0 0 0-.003.01l.001.006c0 .002.002.004.004.006l.006.004.007.001h10.964l.007-.001.006-.004.004-.006.001-.007a.017.017 0 0 0-.003-.01l-1.703-2.554a1.745 1.745 0 0 1-.294-.97V5A3.5 3.5 0 0 0 8 1.5Z"></path>
</svg>Notifications
</a>    <tool-tip id="tooltip-783df967-f796-4535-986b-8f06ebe79051" for="repository-details-watch-button" popover="manual" data-direction="s" data-type="description" data-view-component="true" class="sr-only position-absolute">You must be signed in to change notification settings</tool-tip>

  </li>

  <li>
          <a icon="repo-forked" id="fork-button" href="/login?return_to=%2Fstrojanowski%2FALPsLFV" rel="nofollow" data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;repo details fork button&quot;,&quot;repository_id&quot;:833379346,&quot;auth_type&quot;:&quot;LOG_IN&quot;,&quot;originating_url&quot;:&quot;https://github.com/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_W.csv&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="c3452431cdd0481d4ceeb026ad488f0fee8cdca8765aa297398b19fa865cbd99" data-view-component="true" class="btn-sm btn">    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-repo-forked mr-2">
    <path d="M5 5.372v.878c0 .414.336.75.75.75h4.5a.75.75 0 0 0 .75-.75v-.878a2.25 2.25 0 1 1 1.5 0v.878a2.25 2.25 0 0 1-2.25 2.25h-1.5v2.128a2.251 2.251 0 1 1-1.5 0V8.5h-1.5A2.25 2.25 0 0 1 3.5 6.25v-.878a2.25 2.25 0 1 1 1.5 0ZM5 3.25a.75.75 0 1 0-1.5 0 .75.75 0 0 0 1.5 0Zm6.75.75a.75.75 0 1 0 0-1.5.75.75 0 0 0 0 1.5Zm-3 8.75a.75.75 0 1 0-1.5 0 .75.75 0 0 0 1.5 0Z"></path>
</svg>Fork
    <span id="repo-network-counter" data-pjax-replace="true" data-turbo-replace="true" title="0" data-view-component="true" class="Counter">0</span>
</a>
  </li>

  <li>
        <div data-view-component="true" class="BtnGroup d-flex">
        <a href="/login?return_to=%2Fstrojanowski%2FALPsLFV" rel="nofollow" data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;star button&quot;,&quot;repository_id&quot;:833379346,&quot;auth_type&quot;:&quot;LOG_IN&quot;,&quot;originating_url&quot;:&quot;https://github.com/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_W.csv&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="3066c0c4b1bf99679e4f85de5bc10e7050a1b12ed70c01b47e1512b5dc9d52c5" aria-label="You must be signed in to star a repository" data-view-component="true" class="tooltipped tooltipped-sw btn-sm btn">    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-star v-align-text-bottom d-inline-block mr-2">
    <path d="M8 .25a.75.75 0 0 1 .673.418l1.882 3.815 4.21.612a.75.75 0 0 1 .416 1.279l-3.046 2.97.719 4.192a.751.751 0 0 1-1.088.791L8 12.347l-3.766 1.98a.75.75 0 0 1-1.088-.79l.72-4.194L.818 6.374a.75.75 0 0 1 .416-1.28l4.21-.611L7.327.668A.75.75 0 0 1 8 .25Zm0 2.445L6.615 5.5a.75.75 0 0 1-.564.41l-3.097.45 2.24 2.184a.75.75 0 0 1 .216.664l-.528 3.084 2.769-1.456a.75.75 0 0 1 .698 0l2.77 1.456-.53-3.084a.75.75 0 0 1 .216-.664l2.24-2.183-3.096-.45a.75.75 0 0 1-.564-.41L8 2.694Z"></path>
</svg><span data-view-component="true" class="d-inline">
          Star
</span>          <span id="repo-stars-counter-star" aria-label="0 users starred this repository" data-singular-suffix="user starred this repository" data-plural-suffix="users starred this repository" data-turbo-replace="true" title="0" data-view-component="true" class="Counter js-social-count">0</span>
</a></div>
  </li>

</ul>

        </div>
      </div>

        <div id="responsive-meta-container" data-turbo-replace>
</div>


          <nav data-pjax="#js-repo-pjax-container" aria-label="Repository" data-view-component="true" class="js-repo-nav js-sidenav-container-pjax js-responsive-underlinenav overflow-hidden UnderlineNav px-3 px-md-4 px-lg-5">

  <ul data-view-component="true" class="UnderlineNav-body list-style-none">
      <li data-view-component="true" class="d-inline-flex">
  <a id="code-tab" href="/strojanowski/ALPsLFV" data-tab-item="i0code-tab" data-selected-links="repo_source repo_downloads repo_commits repo_releases repo_tags repo_branches repo_packages repo_deployments repo_attestations /strojanowski/ALPsLFV" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g c" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Code&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" aria-current="page" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item selected">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-code UnderlineNav-octicon d-none d-sm-inline">
    <path d="m11.28 3.22 4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.749.749 0 0 1-1.275-.326.749.749 0 0 1 .215-.734L13.94 8l-3.72-3.72a.749.749 0 0 1 .326-1.275.749.749 0 0 1 .734.215Zm-6.56 0a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042L2.06 8l3.72 3.72a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L.47 8.53a.75.75 0 0 1 0-1.06Z"></path>
</svg>
        <span data-content="Code">Code</span>
          <span id="code-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="Not available" data-view-component="true" class="Counter"></span>


    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="issues-tab" href="/strojanowski/ALPsLFV/issues" data-tab-item="i1issues-tab" data-selected-links="repo_issues repo_labels repo_milestones /strojanowski/ALPsLFV/issues" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g i" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Issues&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-issue-opened UnderlineNav-octicon d-none d-sm-inline">
    <path d="M8 9.5a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Z"></path><path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Z"></path>
</svg>
        <span data-content="Issues">Issues</span>
          <span id="issues-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="0" hidden="hidden" data-view-component="true" class="Counter">0</span>


    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="pull-requests-tab" href="/strojanowski/ALPsLFV/pulls" data-tab-item="i2pull-requests-tab" data-selected-links="repo_pulls checks /strojanowski/ALPsLFV/pulls" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g p" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Pull requests&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-git-pull-request UnderlineNav-octicon d-none d-sm-inline">
    <path d="M1.5 3.25a2.25 2.25 0 1 1 3 2.122v5.256a2.251 2.251 0 1 1-1.5 0V5.372A2.25 2.25 0 0 1 1.5 3.25Zm5.677-.177L9.573.677A.25.25 0 0 1 10 .854V2.5h1A2.5 2.5 0 0 1 13.5 5v5.628a2.251 2.251 0 1 1-1.5 0V5a1 1 0 0 0-1-1h-1v1.646a.25.25 0 0 1-.427.177L7.177 3.427a.25.25 0 0 1 0-.354ZM3.75 2.5a.75.75 0 1 0 0 1.5.75.75 0 0 0 0-1.5Zm0 9.5a.75.75 0 1 0 0 1.5.75.75 0 0 0 0-1.5Zm8.25.75a.75.75 0 1 0 1.5 0 .75.75 0 0 0-1.5 0Z"></path>
</svg>
        <span data-content="Pull requests">Pull requests</span>
          <span id="pull-requests-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="0" hidden="hidden" data-view-component="true" class="Counter">0</span>


    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="actions-tab" href="/strojanowski/ALPsLFV/actions" data-tab-item="i3actions-tab" data-selected-links="repo_actions /strojanowski/ALPsLFV/actions" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g a" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Actions&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-play UnderlineNav-octicon d-none d-sm-inline">
    <path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Zm4.879-2.773 4.264 2.559a.25.25 0 0 1 0 .428l-4.264 2.559A.25.25 0 0 1 6 10.559V5.442a.25.25 0 0 1 .379-.215Z"></path>
</svg>
        <span data-content="Actions">Actions</span>
          <span id="actions-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="Not available" data-view-component="true" class="Counter"></span>


    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="projects-tab" href="/strojanowski/ALPsLFV/projects" data-tab-item="i4projects-tab" data-selected-links="repo_projects new_repo_project repo_project /strojanowski/ALPsLFV/projects" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g b" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Projects&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-table UnderlineNav-octicon d-none d-sm-inline">
    <path d="M0 1.75C0 .784.784 0 1.75 0h12.5C15.216 0 16 .784 16 1.75v12.5A1.75 1.75 0 0 1 14.25 16H1.75A1.75 1.75 0 0 1 0 14.25ZM6.5 6.5v8h7.75a.25.25 0 0 0 .25-.25V6.5Zm8-1.5V1.75a.25.25 0 0 0-.25-.25H6.5V5Zm-13 1.5v7.75c0 .138.112.25.25.25H5v-8ZM5 5V1.5H1.75a.25.25 0 0 0-.25.25V5Z"></path>
</svg>
        <span data-content="Projects">Projects</span>
          <span id="projects-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="0" hidden="hidden" data-view-component="true" class="Counter">0</span>


    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="security-tab" href="/strojanowski/ALPsLFV/security" data-tab-item="i5security-tab" data-selected-links="security overview alerts policy token_scanning code_scanning /strojanowski/ALPsLFV/security" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g s" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Security&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-shield UnderlineNav-octicon d-none d-sm-inline">
    <path d="M7.467.133a1.748 1.748 0 0 1 1.066 0l5.25 1.68A1.75 1.75 0 0 1 15 3.48V7c0 1.566-.32 3.182-1.303 4.682-.983 1.498-2.585 2.813-5.032 3.855a1.697 1.697 0 0 1-1.33 0c-2.447-1.042-4.049-2.357-5.032-3.855C1.32 10.182 1 8.566 1 7V3.48a1.75 1.75 0 0 1 1.217-1.667Zm.61 1.429a.25.25 0 0 0-.153 0l-5.25 1.68a.25.25 0 0 0-.174.238V7c0 1.358.275 2.666 1.057 3.86.784 1.194 2.121 2.34 4.366 3.297a.196.196 0 0 0 .154 0c2.245-.956 3.582-2.104 4.366-3.298C13.225 9.666 13.5 8.36 13.5 7V3.48a.251.251 0 0 0-.174-.237l-5.25-1.68ZM8.75 4.75v3a.75.75 0 0 1-1.5 0v-3a.75.75 0 0 1 1.5 0ZM9 10.5a1 1 0 1 1-2 0 1 1 0 0 1 2 0Z"></path>
</svg>
        <span data-content="Security">Security</span>
          <include-fragment src="/strojanowski/ALPsLFV/security/overall-count" accept="text/fragment+html"></include-fragment>

    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="insights-tab" href="/strojanowski/ALPsLFV/pulse" data-tab-item="i6insights-tab" data-selected-links="repo_graphs repo_contributors dependency_graph dependabot_updates pulse people community /strojanowski/ALPsLFV/pulse" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Insights&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-graph UnderlineNav-octicon d-none d-sm-inline">
    <path d="M1.5 1.75V13.5h13.75a.75.75 0 0 1 0 1.5H.75a.75.75 0 0 1-.75-.75V1.75a.75.75 0 0 1 1.5 0Zm14.28 2.53-5.25 5.25a.75.75 0 0 1-1.06 0L7 7.06 4.28 9.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.25-3.25a.75.75 0 0 1 1.06 0L10 7.94l4.72-4.72a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042Z"></path>
</svg>
        <span data-content="Insights">Insights</span>
          <span id="insights-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="Not available" data-view-component="true" class="Counter"></span>


    
</a></li>
</ul>
    <div style="visibility:hidden;" data-view-component="true" class="UnderlineNav-actions js-responsive-underlinenav-overflow position-absolute pr-3 pr-md-4 pr-lg-5 right-0">      <action-menu data-select-variant="none" data-view-component="true">
  <focus-group direction="vertical" mnemonics retain>
    <button id="action-menu-4202d3ed-a249-4a3f-86e7-e24187d0c5de-button" popovertarget="action-menu-4202d3ed-a249-4a3f-86e7-e24187d0c5de-overlay" aria-controls="action-menu-4202d3ed-a249-4a3f-86e7-e24187d0c5de-list" aria-haspopup="true" aria-labelledby="tooltip-71175bb1-3673-43d4-8218-21070127d0c9" type="button" data-view-component="true" class="Button Button--iconOnly Button--secondary Button--medium UnderlineNav-item">  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-kebab-horizontal Button-visual">
    <path d="M8 9a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3ZM1.5 9a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Zm13 0a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Z"></path>
</svg>
</button><tool-tip id="tooltip-71175bb1-3673-43d4-8218-21070127d0c9" for="action-menu-4202d3ed-a249-4a3f-86e7-e24187d0c5de-button" popover="manual" data-direction="s" data-type="label" data-view-component="true" class="sr-only position-absolute">Additional navigation options</tool-tip>


<anchored-position id="action-menu-4202d3ed-a249-4a3f-86e7-e24187d0c5de-overlay" anchor="action-menu-4202d3ed-a249-4a3f-86e7-e24187d0c5de-button" align="start" side="outside-bottom" anchor-offset="normal" popover="auto" data-view-component="true">
  <div data-view-component="true" class="Overlay Overlay--size-auto">
    
      <div data-view-component="true" class="Overlay-body Overlay-body--paddingNone">          <action-list>
  <div data-view-component="true">
    <ul aria-labelledby="action-menu-4202d3ed-a249-4a3f-86e7-e24187d0c5de-button" id="action-menu-4202d3ed-a249-4a3f-86e7-e24187d0c5de-list" role="menu" data-view-component="true" class="ActionListWrap--inset ActionListWrap">
        <li hidden="hidden" data-menu-item="i0code-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-244333a8-4d1c-4af7-9851-44152c4b2442" href="/strojanowski/ALPsLFV" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-code">
    <path d="m11.28 3.22 4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.749.749 0 0 1-1.275-.326.749.749 0 0 1 .215-.734L13.94 8l-3.72-3.72a.749.749 0 0 1 .326-1.275.749.749 0 0 1 .734.215Zm-6.56 0a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042L2.06 8l3.72 3.72a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L.47 8.53a.75.75 0 0 1 0-1.06Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Code
</span>      
</a>
  
</li>
        <li hidden="hidden" data-menu-item="i1issues-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-d667f2a4-ff9c-41a7-9160-a8d0b3c15105" href="/strojanowski/ALPsLFV/issues" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-issue-opened">
    <path d="M8 9.5a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Z"></path><path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Issues
</span>      
</a>
  
</li>
        <li hidden="hidden" data-menu-item="i2pull-requests-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-ace181cc-b14e-4e8d-876e-e7ba2c8aa68a" href="/strojanowski/ALPsLFV/pulls" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-git-pull-request">
    <path d="M1.5 3.25a2.25 2.25 0 1 1 3 2.122v5.256a2.251 2.251 0 1 1-1.5 0V5.372A2.25 2.25 0 0 1 1.5 3.25Zm5.677-.177L9.573.677A.25.25 0 0 1 10 .854V2.5h1A2.5 2.5 0 0 1 13.5 5v5.628a2.251 2.251 0 1 1-1.5 0V5a1 1 0 0 0-1-1h-1v1.646a.25.25 0 0 1-.427.177L7.177 3.427a.25.25 0 0 1 0-.354ZM3.75 2.5a.75.75 0 1 0 0 1.5.75.75 0 0 0 0-1.5Zm0 9.5a.75.75 0 1 0 0 1.5.75.75 0 0 0 0-1.5Zm8.25.75a.75.75 0 1 0 1.5 0 .75.75 0 0 0-1.5 0Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Pull requests
</span>      
</a>
  
</li>
        <li hidden="hidden" data-menu-item="i3actions-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-d5248bba-550c-48c0-8ee4-81fc6320ea61" href="/strojanowski/ALPsLFV/actions" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-play">
    <path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Zm4.879-2.773 4.264 2.559a.25.25 0 0 1 0 .428l-4.264 2.559A.25.25 0 0 1 6 10.559V5.442a.25.25 0 0 1 .379-.215Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Actions
</span>      
</a>
  
</li>
        <li hidden="hidden" data-menu-item="i4projects-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-af2ccca4-4ef6-4bf3-8aad-38e7ec58bcd4" href="/strojanowski/ALPsLFV/projects" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-table">
    <path d="M0 1.75C0 .784.784 0 1.75 0h12.5C15.216 0 16 .784 16 1.75v12.5A1.75 1.75 0 0 1 14.25 16H1.75A1.75 1.75 0 0 1 0 14.25ZM6.5 6.5v8h7.75a.25.25 0 0 0 .25-.25V6.5Zm8-1.5V1.75a.25.25 0 0 0-.25-.25H6.5V5Zm-13 1.5v7.75c0 .138.112.25.25.25H5v-8ZM5 5V1.5H1.75a.25.25 0 0 0-.25.25V5Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Projects
</span>      
</a>
  
</li>
        <li hidden="hidden" data-menu-item="i5security-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-83dfc58a-6f08-4573-b164-a129e7d75fc2" href="/strojanowski/ALPsLFV/security" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-shield">
    <path d="M7.467.133a1.748 1.748 0 0 1 1.066 0l5.25 1.68A1.75 1.75 0 0 1 15 3.48V7c0 1.566-.32 3.182-1.303 4.682-.983 1.498-2.585 2.813-5.032 3.855a1.697 1.697 0 0 1-1.33 0c-2.447-1.042-4.049-2.357-5.032-3.855C1.32 10.182 1 8.566 1 7V3.48a1.75 1.75 0 0 1 1.217-1.667Zm.61 1.429a.25.25 0 0 0-.153 0l-5.25 1.68a.25.25 0 0 0-.174.238V7c0 1.358.275 2.666 1.057 3.86.784 1.194 2.121 2.34 4.366 3.297a.196.196 0 0 0 .154 0c2.245-.956 3.582-2.104 4.366-3.298C13.225 9.666 13.5 8.36 13.5 7V3.48a.251.251 0 0 0-.174-.237l-5.25-1.68ZM8.75 4.75v3a.75.75 0 0 1-1.5 0v-3a.75.75 0 0 1 1.5 0ZM9 10.5a1 1 0 1 1-2 0 1 1 0 0 1 2 0Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Security
</span>      
</a>
  
</li>
        <li hidden="hidden" data-menu-item="i6insights-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-64697a37-85e7-40e1-888e-2e304f3be10b" href="/strojanowski/ALPsLFV/pulse" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-graph">
    <path d="M1.5 1.75V13.5h13.75a.75.75 0 0 1 0 1.5H.75a.75.75 0 0 1-.75-.75V1.75a.75.75 0 0 1 1.5 0Zm14.28 2.53-5.25 5.25a.75.75 0 0 1-1.06 0L7 7.06 4.28 9.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.25-3.25a.75.75 0 0 1 1.06 0L10 7.94l4.72-4.72a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Insights
</span>      
</a>
  
</li>
</ul>    
</div></action-list>


</div>
      
</div></anchored-position>  </focus-group>
</action-menu></div>
</nav>

  </div>

  



<turbo-frame id="repo-content-turbo-frame" target="_top" data-turbo-action="advance" class="">
    <div id="repo-content-pjax-container" class="repository-content " >
    



    
      
    








<react-app
  app-name="react-code-view"
  initial-path="/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_W.csv"
    style="display: block; min-height: calc(100vh - 64px);"
  data-attempted-ssr="true"
  data-ssr="true"
  data-lazy="false"
  data-alternate="false"
>
  
  <script type="application/json" data-target="react-app.embeddedData">{"payload":{"allShortcutsEnabled":false,"fileTree":{"":{"items":[{"name":"README.md","path":"README.md","contentType":"file"},{"name":"crossx_t_cutoff_Pb.csv","path":"crossx_t_cutoff_Pb.csv","contentType":"file"},{"name":"crossx_t_cutoff_W.csv","path":"crossx_t_cutoff_W.csv","contentType":"file"}],"totalCount":3}},"fileTreeProcessingTime":11.677715,"foldersToFetch":[],"repo":{"id":833379346,"defaultBranch":"main","name":"ALPsLFV","ownerLogin":"strojanowski","currentUserCanPush":false,"isFork":false,"isEmpty":false,"createdAt":"2024-07-24T23:47:22.000Z","ownerAvatar":"https://avatars.githubusercontent.com/u/82600696?v=4","public":true,"private":false,"isOrgOwned":false},"codeLineWrapEnabled":false,"symbolsExpanded":false,"treeExpanded":true,"refInfo":{"name":"main","listCacheKey":"v0:1721864909.0","canEdit":false,"refType":"branch","currentOid":"6a6c41aeae7fb9042e43f694657c05df7ea1cbff"},"path":"crossx_t_cutoff_W.csv","currentUser":null,"blob":{"rawLines":null,"stylingDirectives":null,"colorizedLines":null,"csv":[["Energy (GeV)","Mass (GeV)","Cross Section / C_{\\mu \tau}^2 (fb)"],["100","1.77","2.575782676402626"],["100","2.0","2.044533553738692"],["100","2.36","1.4824410963569408"],["100","2.7199999999999998","1.0983844009491848"],["100","3.08","0.818042033052384"],["100","3.44","0.6097968951144382"],["100","3.8","0.4549222606737675"],["100","4.16","0.3394370022439883"],["100","4.52","0.2529055938855849"],["100","4.88","0.18790153839349227"],["100","5.24","0.13907962560299017"],["100","5.6","0.10244888768728894"],["100","5.96","0.07502180122894749"],["100","6.32","0.05454514887188579"],["100","6.68","0.03932495104892822"],["100","7.04","0.028065499602816242"],["100","7.3999999999999995","0.01979003137520435"],["100","7.76","0.013754890213100703"],["100","8.120000000000001","0.009396693196350088"],["100","8.48","0.0062864356257766865"],["100","8.84","0.004099322669272085"],["100","9.2","0.0025885496603493823"],["100","9.559999999999999","0.001568854958849408"],["100","9.92","0.0009018727544194055"],["100","10.28","0.0004824496357497847"],["100","10.64","0.00023353181009120073"],["100","11.0","9.729371463047604e-05"],["100","11.36","3.1722647003006766e-05"],["100","11.719999999999999","6.43570229669772e-06"],["100","12.08","3.441767907206045e-07"],["100","12.44","0.0"],["100","12.799999999999999","0.0"],["100","13.16","0.0"],["100","13.52","0.0"],["100","13.879999999999999","0.0"],["100","14.24","0.0"],["100","14.6","0.0"],["100","14.959999999999999","0.0"],["100","15.32","0.0"],["100","15.68","0.0"],["100","16.04","0.0"],["100","16.4","0.0"],["100","16.759999999999998","0.0"],["100","17.119999999999997","0.0"],["100","17.479999999999997","0.0"],["100","17.84","0.0"],["100","18.2","0.0"],["100","18.56","0.0"],["100","18.919999999999998","0.0"],["100","19.28","0.0"],["100","19.64","0.0"],["100","20.0","0.0"],["100","21.0","0.0"],["100","22.0","0.0"],["100","23.0","0.0"],["100","24.0","0.0"],["100","25.0","0.0"],["100","26.0","0.0"],["100","27.0","0.0"],["100","28.0","0.0"],["100","29.0","0.0"],["100","30.0","0.0"],["100","31.0","0.0"],["100","32.0","0.0"],["100","33.0","0.0"],["100","34.0","0.0"],["100","35.0","0.0"],["100","36.0","0.0"],["100","37.0","0.0"],["100","38.0","0.0"],["100","39.0","0.0"],["100","40.0","0.0"],["100","41.0","0.0"],["100","42.0","0.0"],["100","43.0","0.0"],["100","44.0","0.0"],["100","45.0","0.0"],["100","46.0","0.0"],["100","47.0","0.0"],["100","48.0","0.0"],["100","49.0","0.0"],["100","50.0","0.0"],["100","51.0","0.0"],["100","52.0","0.0"],["100","53.0","0.0"],["100","54.0","0.0"],["100","55.0","0.0"],["100","56.0","0.0"],["100","57.0","0.0"],["100","58.0","0.0"],["100","59.0","0.0"],["100","60.0","0.0"],["100","61.0","0.0"],["100","62.0","0.0"],["100","63.0","0.0"],["100","64.0","0.0"],["100","65.0","0.0"],["100","66.0","0.0"],["100","67.0","0.0"],["100","68.0","0.0"],["100","69.0","0.0"],["100","70.0","0.0"],["100","71.0","0.0"],["100","72.0","0.0"],["100","73.0","0.0"],["100","74.0","0.0"],["100","75.0","0.0"],["100","76.0","0.0"],["100","77.0","0.0"],["100","78.0","0.0"],["100","79.0","0.0"],["100","80.0","0.0"],["100","81.0","0.0"],["100","82.0","0.0"],["100","83.0","0.0"],["100","84.0","0.0"],["100","85.0","0.0"],["100","86.0","0.0"],["100","87.0","0.0"],["100","88.0","0.0"],["100","89.0","0.0"],["100","90.0","0.0"],["100","91.0","0.0"],["100","92.0","0.0"],["100","93.0","0.0"],["100","94.0","0.0"],["100","95.0","0.0"],["100","96.0","0.0"],["100","97.0","0.0"],["100","98.0","0.0"],["100","99.0","0.0"],["126","1.77","3.9131183936218594"],["126","2.0","2.971659615231543"],["126","2.36","2.0611081988534963"],["126","2.7199999999999998","1.513586668615747"],["126","3.08","1.1442789847384562"],["126","3.44","0.8741367929682183"],["126","3.8","0.6696319089748133"],["126","4.16","0.5136337203140898"],["126","4.52","0.3944583533460623"],["126","4.88","0.30307872615917525"],["126","5.24","0.2326816884815846"],["126","5.6","0.1783169331262123"],["126","5.96","0.1362894464645538"],["126","6.32","0.1038193165788416"],["126","6.68","0.07876377675132551"],["126","7.04","0.05945643456073548"],["126","7.3999999999999995","0.0446187576326201"],["126","7.76","0.03325255924287483"],["126","8.120000000000001","0.024584884288446584"],["126","8.48","0.018001499873469922"],["126","8.84","0.013036456847583875"],["126","9.2","0.009316634734243245"],["126","9.559999999999999","0.00655641429217042"],["126","9.92","0.004527229625727895"],["126","10.28","0.0030571066713402394"],["126","10.64","0.002007682974023924"],["126","11.0","0.00127378374837367"],["126","11.36","0.0007736210552988532"],["126","11.719999999999999","0.00044397603833435057"],["126","12.08","0.00023590009003383232"],["126","12.44","0.00011230921737900489"],["126","12.799999999999999","4.536924555032549e-05"],["126","13.16","1.3909038460609326e-05"],["126","13.52","2.447965890770499e-06"],["126","13.879999999999999","7.112240379005492e-08"],["126","14.24","0.0"],["126","14.6","0.0"],["126","14.959999999999999","0.0"],["126","15.32","0.0"],["126","15.68","0.0"],["126","16.04","0.0"],["126","16.4","0.0"],["126","16.759999999999998","0.0"],["126","17.119999999999997","0.0"],["126","17.479999999999997","0.0"],["126","17.84","0.0"],["126","18.2","0.0"],["126","18.56","0.0"],["126","18.919999999999998","0.0"],["126","19.28","0.0"],["126","19.64","0.0"],["126","20.0","0.0"],["126","21.0","0.0"],["126","22.0","0.0"],["126","23.0","0.0"],["126","24.0","0.0"],["126","25.0","0.0"],["126","26.0","0.0"],["126","27.0","0.0"],["126","28.0","0.0"],["126","29.0","0.0"],["126","30.0","0.0"],["126","31.0","0.0"],["126","32.0","0.0"],["126","33.0","0.0"],["126","34.0","0.0"],["126","35.0","0.0"],["126","36.0","0.0"],["126","37.0","0.0"],["126","38.0","0.0"],["126","39.0","0.0"],["126","40.0","0.0"],["126","41.0","0.0"],["126","42.0","0.0"],["126","43.0","0.0"],["126","44.0","0.0"],["126","45.0","0.0"],["126","46.0","0.0"],["126","47.0","0.0"],["126","48.0","0.0"],["126","49.0","0.0"],["126","50.0","0.0"],["126","51.0","0.0"],["126","52.0","0.0"],["126","53.0","0.0"],["126","54.0","0.0"],["126","55.0","0.0"],["126","56.0","0.0"],["126","57.0","0.0"],["126","58.0","0.0"],["126","59.0","0.0"],["126","60.0","0.0"],["126","61.0","0.0"],["126","62.0","0.0"],["126","63.0","0.0"],["126","64.0","0.0"],["126","65.0","0.0"],["126","66.0","0.0"],["126","67.0","0.0"],["126","68.0","0.0"],["126","69.0","0.0"],["126","70.0","0.0"],["126","71.0","0.0"],["126","72.0","0.0"],["126","73.0","0.0"],["126","74.0","0.0"],["126","75.0","0.0"],["126","76.0","0.0"],["126","77.0","0.0"],["126","78.0","0.0"],["126","79.0","0.0"],["126","80.0","0.0"],["126","81.0","0.0"],["126","82.0","0.0"],["126","83.0","0.0"],["126","84.0","0.0"],["126","85.0","0.0"],["126","86.0","0.0"],["126","87.0","0.0"],["126","88.0","0.0"],["126","89.0","0.0"],["126","90.0","0.0"],["126","91.0","0.0"],["126","92.0","0.0"],["126","93.0","0.0"],["126","94.0","0.0"],["126","95.0","0.0"],["126","96.0","0.0"],["126","97.0","0.0"],["126","98.0","0.0"],["126","99.0","0.0"],["158","1.77","6.401112264518161"],["158","2.0","4.680072447553667"],["158","2.36","3.033266807415814"],["158","2.7199999999999998","2.1143179358492112"],["158","3.08","1.5629715730847606"],["158","3.44","1.197782133039002"],["158","3.8","0.9336562795607612"],["158","4.16","0.7322852375154835"],["158","4.52","0.5756046505609812"],["158","4.88","0.45307095783780754"],["158","5.24","0.35712143044649436"],["158","5.6","0.2816984712374997"],["158","5.96","0.22216900669242837"],["158","6.32","0.17502816679508673"],["158","6.68","0.13764337280399078"],["158","7.04","0.10800587504262243"],["158","7.3999999999999995","0.08451454918490883"],["158","7.76","0.06590963565524745"],["158","8.120000000000001","0.05119636103897997"],["158","8.48","0.03957450838416439"],["158","8.84","0.030429747587026254"],["158","9.2","0.023250136605766466"],["158","9.559999999999999","0.017635383168795617"],["158","9.92","0.013266644162938428"],["158","10.28","0.009883337689236594"],["158","10.64","0.007280691139045711"],["158","11.0","0.005294654953293071"],["158","11.36","0.0037912170805532606"],["158","11.719999999999999","0.002666021523852544"],["158","12.08","0.0018343277713429459"],["158","12.44","0.0012284612327328685"],["158","12.799999999999999","0.0007959725260875193"],["158","13.16","0.0004945434337909593"],["158","13.52","0.0002911643738236662"],["158","13.879999999999999","0.000159557057085828"],["158","14.24","7.929275234743241e-05"],["158","14.6","3.399708125667906e-05"],["158","14.959999999999999","1.1493095460009631e-05"],["158","15.32","2.488046148874812e-06"],["158","15.68","1.6418530995533838e-07"],["158","16.04","0.0"],["158","16.4","0.0"],["158","16.759999999999998","0.0"],["158","17.119999999999997","0.0"],["158","17.479999999999997","0.0"],["158","17.84","0.0"],["158","18.2","0.0"],["158","18.56","0.0"],["158","18.919999999999998","0.0"],["158","19.28","0.0"],["158","19.64","0.0"],["158","20.0","0.0"],["158","21.0","0.0"],["158","22.0","0.0"],["158","23.0","0.0"],["158","24.0","0.0"],["158","25.0","0.0"],["158","26.0","0.0"],["158","27.0","0.0"],["158","28.0","0.0"],["158","29.0","0.0"],["158","30.0","0.0"],["158","31.0","0.0"],["158","32.0","0.0"],["158","33.0","0.0"],["158","34.0","0.0"],["158","35.0","0.0"],["158","36.0","0.0"],["158","37.0","0.0"],["158","38.0","0.0"],["158","39.0","0.0"],["158","40.0","0.0"],["158","41.0","0.0"],["158","42.0","0.0"],["158","43.0","0.0"],["158","44.0","0.0"],["158","45.0","0.0"],["158","46.0","0.0"],["158","47.0","0.0"],["158","48.0","0.0"],["158","49.0","0.0"],["158","50.0","0.0"],["158","51.0","0.0"],["158","52.0","0.0"],["158","53.0","0.0"],["158","54.0","0.0"],["158","55.0","0.0"],["158","56.0","0.0"],["158","57.0","0.0"],["158","58.0","0.0"],["158","59.0","0.0"],["158","60.0","0.0"],["158","61.0","0.0"],["158","62.0","0.0"],["158","63.0","0.0"],["158","64.0","0.0"],["158","65.0","0.0"],["158","66.0","0.0"],["158","67.0","0.0"],["158","68.0","0.0"],["158","69.0","0.0"],["158","70.0","0.0"],["158","71.0","0.0"],["158","72.0","0.0"],["158","73.0","0.0"],["158","74.0","0.0"],["158","75.0","0.0"],["158","76.0","0.0"],["158","77.0","0.0"],["158","78.0","0.0"],["158","79.0","0.0"],["158","80.0","0.0"],["158","81.0","0.0"],["158","82.0","0.0"],["158","83.0","0.0"],["158","84.0","0.0"],["158","85.0","0.0"],["158","86.0","0.0"],["158","87.0","0.0"],["158","88.0","0.0"],["158","89.0","0.0"],["158","90.0","0.0"],["158","91.0","0.0"],["158","92.0","0.0"],["158","93.0","0.0"],["158","94.0","0.0"],["158","95.0","0.0"],["158","96.0","0.0"],["158","97.0","0.0"],["158","98.0","0.0"],["158","99.0","0.0"],["200","1.77","11.115514943049819"],["200","2.0","8.044178265699395"],["200","2.36","4.9905672489397155"],["200","2.7199999999999998","3.2621274588847955"],["200","3.08","2.269252563124881"],["200","3.44","1.6727656769509576"],["200","3.8","1.2871926294621179"],["200","4.16","1.0163254132980866"],["200","4.52","0.8126047664915943"],["200","4.88","0.6530625581340848"],["200","5.24","0.5259467568021828"],["200","5.6","0.42417093390049176"],["200","5.96","0.34255979876976667"],["200","6.32","0.27695365315929893"],["200","6.68","0.2239994445391898"],["200","7.04","0.18111950084922834"],["200","7.3999999999999995","0.14631929309856118"],["200","7.76","0.11804520891480474"],["200","8.120000000000001","0.09506806977471673"],["200","8.48","0.07640733183098096"],["200","8.84","0.06125206188584814"],["200","9.2","0.048960888770596164"],["200","9.559999999999999","0.038996291503677116"],["200","9.92","0.03093993135211855"],["200","10.28","0.024434387701251614"],["200","10.64","0.019200992936774738"],["200","11.0","0.014998413505336624"],["200","11.36","0.011638294640071378"],["200","11.719999999999999","0.008963260010547817"],["200","12.08","0.006843784017490316"],["200","12.44","0.005173961007084361"],["200","12.799999999999999","0.0038670644127364847"],["200","13.16","0.0028515633740495523"],["200","13.52","0.0020708133820589647"],["200","13.879999999999999","0.0014763157135604544"],["200","14.24","0.0010296170299963613"],["200","14.6","0.0006997212268486433"],["200","14.959999999999999","0.00046032794182351123"],["200","15.32","0.0002910966181490532"],["200","15.68","0.00017466073611323825"],["200","16.04","9.776998177701997e-05"],["200","16.4","4.976391112897057e-05"],["200","16.759999999999998","2.2091341256982158e-05"],["200","17.119999999999997","7.905335802871264e-06"],["200","17.479999999999997","1.8978168350095656e-06"],["200","17.84","1.7393055069567425e-07"],["200","18.2","0.0"],["200","18.56","0.0"],["200","18.919999999999998","0.0"],["200","19.28","0.0"],["200","19.64","0.0"],["200","20.0","0.0"],["200","21.0","0.0"],["200","22.0","0.0"],["200","23.0","0.0"],["200","24.0","0.0"],["200","25.0","0.0"],["200","26.0","0.0"],["200","27.0","0.0"],["200","28.0","0.0"],["200","29.0","0.0"],["200","30.0","0.0"],["200","31.0","0.0"],["200","32.0","0.0"],["200","33.0","0.0"],["200","34.0","0.0"],["200","35.0","0.0"],["200","36.0","0.0"],["200","37.0","0.0"],["200","38.0","0.0"],["200","39.0","0.0"],["200","40.0","0.0"],["200","41.0","0.0"],["200","42.0","0.0"],["200","43.0","0.0"],["200","44.0","0.0"],["200","45.0","0.0"],["200","46.0","0.0"],["200","47.0","0.0"],["200","48.0","0.0"],["200","49.0","0.0"],["200","50.0","0.0"],["200","51.0","0.0"],["200","52.0","0.0"],["200","53.0","0.0"],["200","54.0","0.0"],["200","55.0","0.0"],["200","56.0","0.0"],["200","57.0","0.0"],["200","58.0","0.0"],["200","59.0","0.0"],["200","60.0","0.0"],["200","61.0","0.0"],["200","62.0","0.0"],["200","63.0","0.0"],["200","64.0","0.0"],["200","65.0","0.0"],["200","66.0","0.0"],["200","67.0","0.0"],["200","68.0","0.0"],["200","69.0","0.0"],["200","70.0","0.0"],["200","71.0","0.0"],["200","72.0","0.0"],["200","73.0","0.0"],["200","74.0","0.0"],["200","75.0","0.0"],["200","76.0","0.0"],["200","77.0","0.0"],["200","78.0","0.0"],["200","79.0","0.0"],["200","80.0","0.0"],["200","81.0","0.0"],["200","82.0","0.0"],["200","83.0","0.0"],["200","84.0","0.0"],["200","85.0","0.0"],["200","86.0","0.0"],["200","87.0","0.0"],["200","88.0","0.0"],["200","89.0","0.0"],["200","90.0","0.0"],["200","91.0","0.0"],["200","92.0","0.0"],["200","93.0","0.0"],["200","94.0","0.0"],["200","95.0","0.0"],["200","96.0","0.0"],["200","97.0","0.0"],["200","98.0","0.0"],["200","99.0","0.0"],["251","1.77","18.669091244287458"],["251","2.0","13.691784399729684"],["251","2.36","8.501843520695406"],["251","2.7199999999999998","5.406978054670964"],["251","3.08","3.574906447560505"],["251","3.44","2.4843492290750513"],["251","3.8","1.8192678659449197"],["251","4.16","1.3941919168053205"],["251","4.52","1.1043168064940903"],["251","4.88","0.8925599016124577"],["251","5.24","0.7290591464969367"],["251","5.6","0.5983846325736611"],["251","5.96","0.4921936271398359"],["251","6.32","0.4053998419063549"],["251","6.68","0.33431246259295083"],["251","7.04","0.27603662499764725"],["251","7.3999999999999995","0.2281030537820337"],["251","7.76","0.18855022536709934"],["251","8.120000000000001","0.1558152415383191"],["251","8.48","0.1286759317807702"],["251","8.84","0.10616349845542228"],["251","9.2","0.08747554581539131"],["251","9.559999999999999","0.07197025310593477"],["251","9.92","0.059104078211446656"],["251","10.28","0.04843408446476199"],["251","10.64","0.039592950241772715"],["251","11.0","0.032274219218378954"],["251","11.36","0.026222682468603355"],["251","11.719999999999999","0.021231193606469"],["251","12.08","0.017121169093794585"],["251","12.44","0.01374413119154688"],["251","12.799999999999999","0.01097637380694504"],["251","13.16","0.008716709251892165"],["251","13.52","0.006877197332121433"],["251","13.879999999999999","0.005386976035608875"],["251","14.24","0.004184877166025049"],["251","14.6","0.0032207414300748326"],["251","14.959999999999999","0.0024519505065171343"],["251","15.32","0.0018434654945762314"],["251","15.68","0.0013662840869544924"],["251","16.04","0.00099565122893333"],["251","16.4","0.0007111111754514924"],["251","16.759999999999998","0.0004960307754218158"],["251","17.119999999999997","0.0003361603159560811"],["251","17.479999999999997","0.0002199211873262585"],["251","17.84","0.000137651691570889"],["251","18.2","8.147237297358269e-05"],["251","18.56","4.4709436391938456e-05"],["251","18.919999999999998","2.202295300500367e-05"],["251","19.28","9.23999474281014e-06"],["251","19.64","2.9983338032918186e-06"],["251","20.0","5.831586149923343e-07"],["251","21.0","0.0"],["251","22.0","0.0"],["251","23.0","0.0"],["251","24.0","0.0"],["251","25.0","0.0"],["251","26.0","0.0"],["251","27.0","0.0"],["251","28.0","0.0"],["251","29.0","0.0"],["251","30.0","0.0"],["251","31.0","0.0"],["251","32.0","0.0"],["251","33.0","0.0"],["251","34.0","0.0"],["251","35.0","0.0"],["251","36.0","0.0"],["251","37.0","0.0"],["251","38.0","0.0"],["251","39.0","0.0"],["251","40.0","0.0"],["251","41.0","0.0"],["251","42.0","0.0"],["251","43.0","0.0"],["251","44.0","0.0"],["251","45.0","0.0"],["251","46.0","0.0"],["251","47.0","0.0"],["251","48.0","0.0"],["251","49.0","0.0"],["251","50.0","0.0"],["251","51.0","0.0"],["251","52.0","0.0"],["251","53.0","0.0"],["251","54.0","0.0"],["251","55.0","0.0"],["251","56.0","0.0"],["251","57.0","0.0"],["251","58.0","0.0"],["251","59.0","0.0"],["251","60.0","0.0"],["251","61.0","0.0"],["251","62.0","0.0"],["251","63.0","0.0"],["251","64.0","0.0"],["251","65.0","0.0"],["251","66.0","0.0"],["251","67.0","0.0"],["251","68.0","0.0"],["251","69.0","0.0"],["251","70.0","0.0"],["251","71.0","0.0"],["251","72.0","0.0"],["251","73.0","0.0"],["251","74.0","0.0"],["251","75.0","0.0"],["251","76.0","0.0"],["251","77.0","0.0"],["251","78.0","0.0"],["251","79.0","0.0"],["251","80.0","0.0"],["251","81.0","0.0"],["251","82.0","0.0"],["251","83.0","0.0"],["251","84.0","0.0"],["251","85.0","0.0"],["251","86.0","0.0"],["251","87.0","0.0"],["251","88.0","0.0"],["251","89.0","0.0"],["251","90.0","0.0"],["251","91.0","0.0"],["251","92.0","0.0"],["251","93.0","0.0"],["251","94.0","0.0"],["251","95.0","0.0"],["251","96.0","0.0"],["251","97.0","0.0"],["251","98.0","0.0"],["251","99.0","0.0"],["316","1.77","30.29982458321514"],["316","2.0","22.7530215888713"],["316","2.36","14.526828390704049"],["316","2.7199999999999998","9.336314541103478"],["316","3.08","6.096738149609175"],["316","3.44","4.088138024820558"],["316","3.8","2.843005404848022"],["316","4.16","2.0633867053520243"],["316","4.52","1.5632766765740223"],["316","4.88","1.22912658333508"],["316","5.24","0.9935961997015537"],["316","5.6","0.817864676189689"],["316","5.96","0.6802497579697737"],["316","6.32","0.5688125800500565"],["316","6.68","0.4768587803414135"],["316","7.04","0.4003320961333976"],["316","7.3999999999999995","0.3364891182109789"],["316","7.76","0.28312416670527524"],["316","8.120000000000001","0.23846165922376705"],["316","8.48","0.20099822841903908"],["316","8.84","0.16948339884004304"],["316","9.2","0.14290170928404103"],["316","9.559999999999999","0.12043879960478933"],["316","9.92","0.10144730687035301"],["316","10.28","0.08537116622668033"],["316","10.64","0.07176976671618619"],["316","11.0","0.06025994087286106"],["316","11.36","0.05052081061283608"],["316","11.719999999999999","0.04228501624221357"],["316","12.08","0.03532159058922013"],["316","12.44","0.02943999841215266"],["316","12.799999999999999","0.024480516897421076"],["316","13.16","0.02029911429266558"],["316","13.52","0.016781455462660574"],["316","13.879999999999999","0.013827792697918595"],["316","14.24","0.011351506681193758"],["316","14.6","0.009280183153811484"],["316","14.959999999999999","0.007554236566638764"],["316","15.32","0.00611627973948667"],["316","15.68","0.00492627542327122"],["316","16.04","0.0039421179500548015"],["316","16.4","0.0031329094075963813"],["316","16.759999999999998","0.002470557836476727"],["316","17.119999999999997","0.0019307247591817366"],["316","17.479999999999997","0.001493783190661883"],["316","17.84","0.0011422510331970915"],["316","18.2","0.0008616273176994259"],["316","18.56","0.0006398820492406756"],["316","18.919999999999998","0.0004664103137996965"],["316","19.28","0.00033265812367979356"],["316","19.64","0.00023108530413121426"],["316","20.0","0.00015547316049827336"],["316","21.0","4.061100477615822e-05"],["316","22.0","5.371438678318677e-06"],["316","23.0","4.3240009487682814e-08"],["316","24.0","0.0"],["316","25.0","0.0"],["316","26.0","0.0"],["316","27.0","0.0"],["316","28.0","0.0"],["316","29.0","0.0"],["316","30.0","0.0"],["316","31.0","0.0"],["316","32.0","0.0"],["316","33.0","0.0"],["316","34.0","0.0"],["316","35.0","0.0"],["316","36.0","0.0"],["316","37.0","0.0"],["316","38.0","0.0"],["316","39.0","0.0"],["316","40.0","0.0"],["316","41.0","0.0"],["316","42.0","0.0"],["316","43.0","0.0"],["316","44.0","0.0"],["316","45.0","0.0"],["316","46.0","0.0"],["316","47.0","0.0"],["316","48.0","0.0"],["316","49.0","0.0"],["316","50.0","0.0"],["316","51.0","0.0"],["316","52.0","0.0"],["316","53.0","0.0"],["316","54.0","0.0"],["316","55.0","0.0"],["316","56.0","0.0"],["316","57.0","0.0"],["316","58.0","0.0"],["316","59.0","0.0"],["316","60.0","0.0"],["316","61.0","0.0"],["316","62.0","0.0"],["316","63.0","0.0"],["316","64.0","0.0"],["316","65.0","0.0"],["316","66.0","0.0"],["316","67.0","0.0"],["316","68.0","0.0"],["316","69.0","0.0"],["316","70.0","0.0"],["316","71.0","0.0"],["316","72.0","0.0"],["316","73.0","0.0"],["316","74.0","0.0"],["316","75.0","0.0"],["316","76.0","0.0"],["316","77.0","0.0"],["316","78.0","0.0"],["316","79.0","0.0"],["316","80.0","0.0"],["316","81.0","0.0"],["316","82.0","0.0"],["316","83.0","0.0"],["316","84.0","0.0"],["316","85.0","0.0"],["316","86.0","0.0"],["316","87.0","0.0"],["316","88.0","0.0"],["316","89.0","0.0"],["316","90.0","0.0"],["316","91.0","0.0"],["316","92.0","0.0"],["316","93.0","0.0"],["316","94.0","0.0"],["316","95.0","0.0"],["316","96.0","0.0"],["316","97.0","0.0"],["316","98.0","0.0"],["316","99.0","0.0"],["398","1.77","46.79870536232123"],["398","2.0","36.04823832474443"],["398","2.36","23.88730507819247"],["398","2.7199999999999998","15.826535362845318"],["398","3.08","10.530704199767834"],["398","3.44","7.076016632217894"],["398","3.8","4.834400403088691"],["398","4.16","3.383826611282455"],["398","4.52","2.443140405164932"],["398","4.88","1.8272493854429002"],["398","5.24","1.415902812004932"],["398","5.6","1.1322766256086396"],["398","5.96","0.9283096251354861"],["398","6.32","0.7746339243743453"],["398","6.68","0.6537026165080755"],["398","7.04","0.5552782157616566"],["398","7.3999999999999995","0.4733029310241464"],["398","7.76","0.40418095934611503"],["398","8.120000000000001","0.3455609778651294"],["398","8.48","0.2957249737335549"],["398","8.84","0.25332090221190656"],["398","9.2","0.21719657989925129"],["398","9.559999999999999","0.1863471904709761"],["398","9.92","0.15997148981323778"],["398","10.28","0.13735292570610028"],["398","10.64","0.11791761509725462"],["398","11.0","0.10119717178126247"],["398","11.36","0.08680359614028837"],["398","11.719999999999999","0.07440481211054692"],["398","12.08","0.0637307307005398"],["398","12.44","0.05453661938097018"],["398","12.799999999999999","0.04661364194313085"],["398","13.16","0.039794276062603974"],["398","13.52","0.033924742279321525"],["398","13.879999999999999","0.028874471666970377"],["398","14.24","0.024530824665295384"],["398","14.6","0.020799195993975297"],["398","14.959999999999999","0.01759742548499221"],["398","15.32","0.014852320790735472"],["398","15.68","0.01250380841367651"],["398","16.04","0.010496148898980493"],["398","16.4","0.008783186732735706"],["398","16.759999999999998","0.007324247519742661"],["398","17.119999999999997","0.006084392625661305"],["398","17.479999999999997","0.005033842890942269"],["398","17.84","0.00414508134270685"],["398","18.2","0.003396329473269931"],["398","18.56","0.002767531004709896"],["398","18.919999999999998","0.002240847114645489"],["398","19.28","0.0018021306250211454"],["398","19.64","0.001438114019617477"],["398","20.0","0.0011379152638915256"],["398","21.0","0.0005620692061208343"],["398","22.0","0.0002489108831311864"],["398","23.0","9.248437202960854e-05"],["398","24.0","2.5251023708063605e-05"],["398","25.0","3.6163894928467325e-06"],["398","26.0","4.703616550662862e-08"],["398","27.0","0.0"],["398","28.0","0.0"],["398","29.0","0.0"],["398","30.0","0.0"],["398","31.0","0.0"],["398","32.0","0.0"],["398","33.0","0.0"],["398","34.0","0.0"],["398","35.0","0.0"],["398","36.0","0.0"],["398","37.0","0.0"],["398","38.0","0.0"],["398","39.0","0.0"],["398","40.0","0.0"],["398","41.0","0.0"],["398","42.0","0.0"],["398","43.0","0.0"],["398","44.0","0.0"],["398","45.0","0.0"],["398","46.0","0.0"],["398","47.0","0.0"],["398","48.0","0.0"],["398","49.0","0.0"],["398","50.0","0.0"],["398","51.0","0.0"],["398","52.0","0.0"],["398","53.0","0.0"],["398","54.0","0.0"],["398","55.0","0.0"],["398","56.0","0.0"],["398","57.0","0.0"],["398","58.0","0.0"],["398","59.0","0.0"],["398","60.0","0.0"],["398","61.0","0.0"],["398","62.0","0.0"],["398","63.0","0.0"],["398","64.0","0.0"],["398","65.0","0.0"],["398","66.0","0.0"],["398","67.0","0.0"],["398","68.0","0.0"],["398","69.0","0.0"],["398","70.0","0.0"],["398","71.0","0.0"],["398","72.0","0.0"],["398","73.0","0.0"],["398","74.0","0.0"],["398","75.0","0.0"],["398","76.0","0.0"],["398","77.0","0.0"],["398","78.0","0.0"],["398","79.0","0.0"],["398","80.0","0.0"],["398","81.0","0.0"],["398","82.0","0.0"],["398","83.0","0.0"],["398","84.0","0.0"],["398","85.0","0.0"],["398","86.0","0.0"],["398","87.0","0.0"],["398","88.0","0.0"],["398","89.0","0.0"],["398","90.0","0.0"],["398","91.0","0.0"],["398","92.0","0.0"],["398","93.0","0.0"],["398","94.0","0.0"],["398","95.0","0.0"],["398","96.0","0.0"],["398","97.0","0.0"],["398","98.0","0.0"],["398","99.0","0.0"],["501","1.77","68.73988029273566"],["501","2.0","54.21233115491289"],["501","2.36","37.27568484725004"],["501","2.7199999999999998","25.58879643704901"],["501","3.08","17.57183793427851"],["501","3.44","12.098415909751475"],["501","3.8","8.37743354877035"],["501","4.16","5.857565096574154"],["501","4.52","4.156164267016716"],["501","4.88","3.0087998972488386"],["501","5.24","2.233488532870035"],["501","5.6","1.7057733220754396"],["501","5.96","1.3414385806844134"],["501","6.32","1.084100700828382"],["501","6.68","0.8966094367464131"],["501","7.04","0.754898216261258"],["501","7.3999999999999995","0.6436566882930761"],["501","7.76","0.5533824733981443"],["501","8.120000000000001","0.47814554166170953"],["501","8.48","0.41432293549063504"],["501","8.84","0.35960749230661254"],["501","9.2","0.3124356924083242"],["501","9.559999999999999","0.2717070136840889"],["501","9.92","0.2364649465193973"],["501","10.28","0.20596791515021373"],["501","10.64","0.17952840547363705"],["501","11.0","0.15657658154218498"],["501","11.36","0.13661297904099376"],["501","11.719999999999999","0.119214276370605"],["501","12.08","0.10402793288722195"],["501","12.44","0.0907566485902223"],["501","12.799999999999999","0.07915323160261055"],["501","13.16","0.06899613719883665"],["501","13.52","0.06011281238784668"],["501","13.879999999999999","0.052341096539417924"],["501","14.24","0.045537089862528114"],["501","14.6","0.03958212044036965"],["501","14.959999999999999","0.03437117958762282"],["501","15.32","0.02981348718139417"],["501","15.68","0.02582891495520764"],["501","16.04","0.02234491509948696"],["501","16.4","0.019303346909473915"],["501","16.759999999999998","0.01664737884678906"],["501","17.119999999999997","0.014331553953377346"],["501","17.479999999999997","0.012313913162628894"],["501","17.84","0.010557693514856064"],["501","18.2","0.00903067081406576"],["501","18.56","0.007706146463004397"],["501","18.919999999999998","0.0065582288845998865"],["501","19.28","0.005564525989186726"],["501","19.64","0.004705876869480598"],["501","20.0","0.0039658967798102416"],["501","21.0","0.002413931867634614"],["501","22.0","0.0014143189582507486"],["501","23.0","0.0007878253501793524"],["501","24.0","0.0004099397618408447"],["501","25.0","0.00019399721361863643"],["501","26.0","7.988005289626698e-05"],["501","27.0","2.601818286393006e-05"],["501","28.0","5.3522059929588454e-06"],["501","29.0","3.3513860896212895e-07"],["501","30.0","0.0"],["501","31.0","0.0"],["501","32.0","0.0"],["501","33.0","0.0"],["501","34.0","0.0"],["501","35.0","0.0"],["501","36.0","0.0"],["501","37.0","0.0"],["501","38.0","0.0"],["501","39.0","0.0"],["501","40.0","0.0"],["501","41.0","0.0"],["501","42.0","0.0"],["501","43.0","0.0"],["501","44.0","0.0"],["501","45.0","0.0"],["501","46.0","0.0"],["501","47.0","0.0"],["501","48.0","0.0"],["501","49.0","0.0"],["501","50.0","0.0"],["501","51.0","0.0"],["501","52.0","0.0"],["501","53.0","0.0"],["501","54.0","0.0"],["501","55.0","0.0"],["501","56.0","0.0"],["501","57.0","0.0"],["501","58.0","0.0"],["501","59.0","0.0"],["501","60.0","0.0"],["501","61.0","0.0"],["501","62.0","0.0"],["501","63.0","0.0"],["501","64.0","0.0"],["501","65.0","0.0"],["501","66.0","0.0"],["501","67.0","0.0"],["501","68.0","0.0"],["501","69.0","0.0"],["501","70.0","0.0"],["501","71.0","0.0"],["501","72.0","0.0"],["501","73.0","0.0"],["501","74.0","0.0"],["501","75.0","0.0"],["501","76.0","0.0"],["501","77.0","0.0"],["501","78.0","0.0"],["501","79.0","0.0"],["501","80.0","0.0"],["501","81.0","0.0"],["501","82.0","0.0"],["501","83.0","0.0"],["501","84.0","0.0"],["501","85.0","0.0"],["501","86.0","0.0"],["501","87.0","0.0"],["501","88.0","0.0"],["501","89.0","0.0"],["501","90.0","0.0"],["501","91.0","0.0"],["501","92.0","0.0"],["501","93.0","0.0"],["501","94.0","0.0"],["501","95.0","0.0"],["501","96.0","0.0"],["501","97.0","0.0"],["501","98.0","0.0"],["501","99.0","0.0"],["631","1.77","96.65852931275488"],["631","2.0","77.82660492265967"],["631","2.36","55.32873911446227"],["631","2.7199999999999998","39.29014547436558"],["631","3.08","27.895732002337507"],["631","3.44","19.8185765336854"],["631","3.8","14.10416369214574"],["631","4.16","10.06961364687908"],["631","4.52","7.227838118966332"],["631","4.88","5.230700457514336"],["631","5.24","3.829944894544891"],["631","5.6","2.8482432464689094"],["631","5.96","2.1594831482329884"],["631","6.32","1.6740929297126095"],["631","6.68","1.328955821442773"],["631","7.04","1.0800034543155788"],["631","7.3999999999999995","0.8965999742797193"],["631","7.76","0.7578643782216188"],["631","8.120000000000001","0.6497305966512217"],["631","8.48","0.562809710977454"],["631","8.84","0.49099194213189046"],["631","9.2","0.43032659913375737"],["631","9.559999999999999","0.3782085320995184"],["631","9.92","0.33296555575713344"],["631","10.28","0.29347257149800876"],["631","10.64","0.25885120235855025"],["631","11.0","0.2284736550844445"],["631","11.36","0.20180839866242625"],["631","11.719999999999999","0.17837328375262435"],["631","12.08","0.1577506507107976"],["631","12.44","0.13958961860816857"],["631","12.799999999999999","0.12356658391047073"],["631","13.16","0.10940930464196535"],["631","13.52","0.09688651706131221"],["631","13.879999999999999","0.08578559190653381"],["631","14.24","0.0759432755475438"],["631","14.6","0.06721254829437293"],["631","14.959999999999999","0.059463546150047286"],["631","15.32","0.05258683833581139"],["631","15.68","0.04648137817918324"],["631","16.04","0.041060794340355464"],["631","16.4","0.03625186267300164"],["631","16.759999999999998","0.031981263048164114"],["631","17.119999999999997","0.02819029540437389"],["631","17.479999999999997","0.024827060696976773"],["631","17.84","0.02184129014174021"],["631","18.2","0.019196000579409022"],["631","18.56","0.016850608843627272"],["631","18.919999999999998","0.014772749244026558"],["631","19.28","0.01293337569387539"],["631","19.64","0.011306477248555618"],["631","20.0","0.00986923208892952"],["631","21.0","0.006698896127228279"],["631","22.0","0.004473505067708188"],["631","23.0","0.0029269821914241767"],["631","24.0","0.0018671762621732073"],["631","25.0","0.0011536311052841065"],["631","26.0","0.0006839270176260971"],["631","27.0","0.00038400511967083946"],["631","28.0","0.00020034258129277067"],["631","29.0","9.429192470441719e-05"],["631","30.0","3.812187383371899e-05"],["631","31.0","1.2058932911253703e-05"],["631","32.0","2.2908313622109843e-06"],["631","33.0","1.0256158395444537e-07"],["631","34.0","0.0"],["631","35.0","0.0"],["631","36.0","0.0"],["631","37.0","0.0"],["631","38.0","0.0"],["631","39.0","0.0"],["631","40.0","0.0"],["631","41.0","0.0"],["631","42.0","0.0"],["631","43.0","0.0"],["631","44.0","0.0"],["631","45.0","0.0"],["631","46.0","0.0"],["631","47.0","0.0"],["631","48.0","0.0"],["631","49.0","0.0"],["631","50.0","0.0"],["631","51.0","0.0"],["631","52.0","0.0"],["631","53.0","0.0"],["631","54.0","0.0"],["631","55.0","0.0"],["631","56.0","0.0"],["631","57.0","0.0"],["631","58.0","0.0"],["631","59.0","0.0"],["631","60.0","0.0"],["631","61.0","0.0"],["631","62.0","0.0"],["631","63.0","0.0"],["631","64.0","0.0"],["631","65.0","0.0"],["631","66.0","0.0"],["631","67.0","0.0"],["631","68.0","0.0"],["631","69.0","0.0"],["631","70.0","0.0"],["631","71.0","0.0"],["631","72.0","0.0"],["631","73.0","0.0"],["631","74.0","0.0"],["631","75.0","0.0"],["631","76.0","0.0"],["631","77.0","0.0"],["631","78.0","0.0"],["631","79.0","0.0"],["631","80.0","0.0"],["631","81.0","0.0"],["631","82.0","0.0"],["631","83.0","0.0"],["631","84.0","0.0"],["631","85.0","0.0"],["631","86.0","0.0"],["631","87.0","0.0"],["631","88.0","0.0"],["631","89.0","0.0"],["631","90.0","0.0"],["631","91.0","0.0"],["631","92.0","0.0"],["631","93.0","0.0"],["631","94.0","0.0"],["631","95.0","0.0"],["631","96.0","0.0"],["631","97.0","0.0"],["631","98.0","0.0"],["631","99.0","0.0"],["794","1.77","130.5767340237263"],["794","2.0","107.01266516187344"],["794","2.36","78.29770519358057"],["794","2.7199999999999998","57.2853258920682"],["794","3.08","41.93199177076884"],["794","3.44","30.716098239988916"],["794","3.8","22.52138738813839"],["794","4.16","16.53453348216702"],["794","4.52","12.162828125783902"],["794","4.88","8.97317486948648"],["794","5.24","6.648948956437381"],["794","5.6","4.957794184931212"],["794","5.96","3.728974769579262"],["794","6.32","2.8367951700840965"],["794","6.68","2.188853371253917"],["794","7.04","1.7173229119618094"],["794","7.3999999999999995","1.3725341391134491"],["794","7.76","1.118344326340641"],["794","8.120000000000001","0.9286293069375374"],["794","8.48","0.7845637387940906"],["794","8.84","0.6728706205154248"],["794","9.2","0.5841550129923596"],["794","9.559999999999999","0.5119222611331998"],["794","9.92","0.4517024643535646"],["794","10.28","0.40045815057572304"],["794","10.64","0.3561688739336911"],["794","11.0","0.31741182265738704"],["794","11.36","0.28324306920506426"],["794","11.719999999999999","0.25297325195756093"],["794","12.08","0.22608252799842585"],["794","12.44","0.20217113252265054"],["794","12.799999999999999","0.18088685566358303"],["794","13.16","0.16193930743300816"],["794","13.52","0.1450512840521939"],["794","13.879999999999999","0.12999258968669739"],["794","14.24","0.11653942560949954"],["794","14.6","0.10451151635564891"],["794","14.959999999999999","0.09374638581618072"],["794","15.32","0.08409840595091302"],["794","15.68","0.07543694583116829"],["794","16.04","0.06766152263410502"],["794","16.4","0.06067501669238698"],["794","16.759999999999998","0.05439716516883403"],["794","17.119999999999997","0.048754491951370764"],["794","17.479999999999997","0.043682907935584644"],["794","17.84","0.0391249731833012"],["794","18.2","0.03502528513012382"],["794","18.56","0.03133950199566059"],["794","18.919999999999998","0.02802698076231547"],["794","19.28","0.025048064391804927"],["794","19.64","0.02237013757273707"],["794","20.0","0.019963984133460955"],["794","21.0","0.014489685818781215"],["794","22.0","0.010436503724725713"],["794","23.0","0.007447014588874677"],["794","24.0","0.005255152859786689"],["794","25.0","0.0036584384960100316"],["794","26.0","0.0025061126402273377"],["794","27.0","0.0016827765533272124"],["794","28.0","0.0011026294216793288"],["794","29.0","0.0007006941000568944"],["794","30.0","0.00042823304028396706"],["794","31.0","0.0002487310894066138"],["794","32.0","0.00013497467808081177"],["794","33.0","6.662705600100434e-05"],["794","34.0","2.8660438494841403e-05"],["794","35.0","9.967114586124819e-06"],["794","36.0","2.374244176601427e-06"],["794","37.0","2.1158241370176525e-07"],["794","38.0","3.745213156647988e-13"],["794","39.0","0.0"],["794","40.0","0.0"],["794","41.0","0.0"],["794","42.0","0.0"],["794","43.0","0.0"],["794","44.0","0.0"],["794","45.0","0.0"],["794","46.0","0.0"],["794","47.0","0.0"],["794","48.0","0.0"],["794","49.0","0.0"],["794","50.0","0.0"],["794","51.0","0.0"],["794","52.0","0.0"],["794","53.0","0.0"],["794","54.0","0.0"],["794","55.0","0.0"],["794","56.0","0.0"],["794","57.0","0.0"],["794","58.0","0.0"],["794","59.0","0.0"],["794","60.0","0.0"],["794","61.0","0.0"],["794","62.0","0.0"],["794","63.0","0.0"],["794","64.0","0.0"],["794","65.0","0.0"],["794","66.0","0.0"],["794","67.0","0.0"],["794","68.0","0.0"],["794","69.0","0.0"],["794","70.0","0.0"],["794","71.0","0.0"],["794","72.0","0.0"],["794","73.0","0.0"],["794","74.0","0.0"],["794","75.0","0.0"],["794","76.0","0.0"],["794","77.0","0.0"],["794","78.0","0.0"],["794","79.0","0.0"],["794","80.0","0.0"],["794","81.0","0.0"],["794","82.0","0.0"],["794","83.0","0.0"],["794","84.0","0.0"],["794","85.0","0.0"],["794","86.0","0.0"],["794","87.0","0.0"],["794","88.0","0.0"],["794","89.0","0.0"],["794","90.0","0.0"],["794","91.0","0.0"],["794","92.0","0.0"],["794","93.0","0.0"],["794","94.0","0.0"],["794","95.0","0.0"],["794","96.0","0.0"],["794","97.0","0.0"],["794","98.0","0.0"],["794","99.0","0.0"],["1000","1.77","170.77811298862147"],["1000","2.0","142.08864942820145"],["1000","2.36","106.55515597254035"],["1000","2.7199999999999998","79.9902565784411"],["1000","3.08","60.13352851938165"],["1000","3.44","45.27181940174726"],["1000","3.8","34.12929017701718"],["1000","4.16","25.761423201205787"],["1000","4.52","19.469603352590134"],["1000","4.88","14.734791790862566"],["1000","5.24","11.170978071185841"],["1000","5.6","8.488975424719296"],["1000","5.96","6.471808577405051"],["1000","6.32","4.955977358196804"],["1000","6.68","3.8179773354107214"],["1000","7.04","2.964323731545851"],["1000","7.3999999999999995","2.324132817795497"],["1000","7.76","1.8437910792411998"],["1000","8.120000000000001","1.4827129254577696"],["1000","8.48","1.2102151310846962"],["1000","8.84","1.0032472874067677"],["1000","9.2","0.8446200483205698"],["1000","9.559999999999999","0.7214867819794677"],["1000","9.92","0.6244162433511747"],["1000","10.28","0.546456349001379"],["1000","10.64","0.48261933363004855"],["1000","11.0","0.4292696205761155"],["1000","11.36","0.3838627345864911"],["1000","11.719999999999999","0.34457604628035227"],["1000","12.08","0.3101349586472585"],["1000","12.44","0.27964136002040335"],["1000","12.799999999999999","0.25244474108818765"],["1000","13.16","0.2280843832335379"],["1000","13.52","0.20619896456227735"],["1000","13.879999999999999","0.18650506724328048"],["1000","14.24","0.1687798156628308"],["1000","14.6","0.15280157253215762"],["1000","14.959999999999999","0.13839742294019006"],["1000","15.32","0.1254166815007627"],["1000","15.68","0.11369542465435045"],["1000","16.04","0.10310494245599096"],["1000","16.4","0.09353024235583077"],["1000","16.759999999999998","0.0848615876189649"],["1000","17.119999999999997","0.07700540915181084"],["1000","17.479999999999997","0.06988164258088536"],["1000","17.84","0.06341347866604716"],["1000","18.2","0.05754101796995884"],["1000","18.56","0.05220425927621644"],["1000","18.919999999999998","0.04735356562948647"],["1000","19.28","0.04294453451094814"],["1000","19.64","0.03893607285445381"],["1000","20.0","0.035290723303286545"],["1000","21.0","0.02681442598854688"],["1000","22.0","0.020305874847000038"],["1000","23.0","0.015310824743421363"],["1000","24.0","0.011484682648574034"],["1000","25.0","0.008562198854571395"],["1000","26.0","0.006335834005972465"],["1000","27.0","0.004648278717637875"],["1000","28.0","0.0033754750058703964"],["1000","29.0","0.002421426193541197"],["1000","30.0","0.0017121295764691948"],["1000","31.0","0.001189638147520184"],["1000","32.0","0.0008094366534591478"],["1000","33.0","0.0005367349208374769"],["1000","34.0","0.0003445321743382518"],["1000","35.0","0.0002122628876532005"],["1000","36.0","0.0001239682517187862"],["1000","37.0","6.735753256357481e-05"],["1000","38.0","3.308574391510585e-05"],["1000","39.0","1.4001727784439446e-05"],["1000","40.0","4.681737125296076e-06"],["1000","41.0","1.03336108675002e-06"],["1000","42.0","7.298680321701813e-08"],["1000","43.0","0.0"],["1000","44.0","0.0"],["1000","45.0","0.0"],["1000","46.0","0.0"],["1000","47.0","0.0"],["1000","48.0","0.0"],["1000","49.0","0.0"],["1000","50.0","0.0"],["1000","51.0","0.0"],["1000","52.0","0.0"],["1000","53.0","0.0"],["1000","54.0","0.0"],["1000","55.0","0.0"],["1000","56.0","0.0"],["1000","57.0","0.0"],["1000","58.0","0.0"],["1000","59.0","0.0"],["1000","60.0","0.0"],["1000","61.0","0.0"],["1000","62.0","0.0"],["1000","63.0","0.0"],["1000","64.0","0.0"],["1000","65.0","0.0"],["1000","66.0","0.0"],["1000","67.0","0.0"],["1000","68.0","0.0"],["1000","69.0","0.0"],["1000","70.0","0.0"],["1000","71.0","0.0"],["1000","72.0","0.0"],["1000","73.0","0.0"],["1000","74.0","0.0"],["1000","75.0","0.0"],["1000","76.0","0.0"],["1000","77.0","0.0"],["1000","78.0","0.0"],["1000","79.0","0.0"],["1000","80.0","0.0"],["1000","81.0","0.0"],["1000","82.0","0.0"],["1000","83.0","0.0"],["1000","84.0","0.0"],["1000","85.0","0.0"],["1000","86.0","0.0"],["1000","87.0","0.0"],["1000","88.0","0.0"],["1000","89.0","0.0"],["1000","90.0","0.0"],["1000","91.0","0.0"],["1000","92.0","0.0"],["1000","93.0","0.0"],["1000","94.0","0.0"],["1000","95.0","0.0"],["1000","96.0","0.0"],["1000","97.0","0.0"],["1000","98.0","0.0"],["1000","99.0","0.0"],["1259","1.77","216.92697804305033"],["1259","2.0","182.81075244865016"],["1259","2.36","139.98674459314984"],["1259","2.7199999999999998","107.40634446323696"],["1259","3.08","82.59937139090246"],["1259","3.44","63.664853406833025"],["1259","3.8","49.17130031380119"],["1259","4.16","38.04585612965543"],["1259","4.52","29.482638517636826"],["1259","4.88","22.877959895014087"],["1259","5.24","17.77555487397991"],["1259","5.6","13.828799670038391"],["1259","5.96","10.773588029154475"],["1259","6.32","8.40814759893809"],["1259","6.68","6.577010011700269"],["1259","7.04","5.160037700063017"],["1259","7.3999999999999995","4.064153516723207"],["1259","7.76","3.217162238675761"],["1259","8.120000000000001","2.5629162037490496"],["1259","8.48","2.0576585017026123"],["1259","8.84","1.6672794228327374"],["1259","9.2","1.3652704893246446"],["1259","9.559999999999999","1.1310517575834658"],["1259","9.92","0.9486290121522931"],["1259","10.28","0.8056781223644234"],["1259","10.64","0.6927255241628636"],["1259","11.0","0.6025022395207232"],["1259","11.36","0.5295005511902133"],["1259","11.719999999999999","0.469553441575915"],["1259","12.08","0.41953761842930104"],["1259","12.44","0.37713280689931017"],["1259","12.799999999999999","0.3406225046850867"],["1259","13.16","0.30874298430497427"],["1259","13.52","0.28058235875803994"],["1259","13.879999999999999","0.2554695930828315"],["1259","14.24","0.2329060582833532"],["1259","14.6","0.21252851865888975"],["1259","14.959999999999999","0.19406205067432722"],["1259","15.32","0.17728541930383201"],["1259","15.68","0.16202963888536576"],["1259","16.04","0.148139184445201"],["1259","16.4","0.1354957681438154"],["1259","16.759999999999998","0.12397482435465833"],["1259","17.119999999999997","0.11347504900309474"],["1259","17.479999999999997","0.1039052620566234"],["1259","17.84","0.09517130356798488"],["1259","18.2","0.08719769133537637"],["1259","18.56","0.0799105985704963"],["1259","18.919999999999998","0.07324770556725586"],["1259","19.28","0.06714895845927071"],["1259","19.64","0.061560112084096535"],["1259","20.0","0.056439300239122706"],["1259","21.0","0.04432617331920917"],["1259","22.0","0.034778564155408205"],["1259","23.0","0.027244956234464966"],["1259","24.0","0.02129806983918035"],["1259","25.0","0.016604837907411133"],["1259","26.0","0.012902502788814978"],["1259","27.0","0.009984903585402403"],["1259","28.0","0.007690625779446763"],["1259","29.0","0.0058909800677620985"],["1259","30.0","0.00448377486651027"],["1259","31.0","0.0033872923742989816"],["1259","32.0","0.0025369622686837834"],["1259","33.0","0.001881137884725039"],["1259","34.0","0.001378591486762869"],["1259","35.0","0.00099641609020514"],["1259","36.0","0.000708433317489133"],["1259","37.0","0.0004938281164816366"],["1259","38.0","0.00033610258270595463"],["1259","39.0","0.00022205864907147492"],["1259","40.0","0.00014135011728302438"],["1259","41.0","8.577861396350138e-05"],["1259","42.0","4.886779784406046e-05"],["1259","43.0","2.5521432631056134e-05"],["1259","44.0","1.1760282196861964e-05"],["1259","45.0","4.463628654488386e-06"],["1259","46.0","1.2206789292492538e-06"],["1259","47.0","1.7348194421953336e-07"],["1259","48.0","1.4437170548416589e-09"],["1259","49.0","0.0"],["1259","50.0","0.0"],["1259","51.0","0.0"],["1259","52.0","0.0"],["1259","53.0","0.0"],["1259","54.0","0.0"],["1259","55.0","0.0"],["1259","56.0","0.0"],["1259","57.0","0.0"],["1259","58.0","0.0"],["1259","59.0","0.0"],["1259","60.0","0.0"],["1259","61.0","0.0"],["1259","62.0","0.0"],["1259","63.0","0.0"],["1259","64.0","0.0"],["1259","65.0","0.0"],["1259","66.0","0.0"],["1259","67.0","0.0"],["1259","68.0","0.0"],["1259","69.0","0.0"],["1259","70.0","0.0"],["1259","71.0","0.0"],["1259","72.0","0.0"],["1259","73.0","0.0"],["1259","74.0","0.0"],["1259","75.0","0.0"],["1259","76.0","0.0"],["1259","77.0","0.0"],["1259","78.0","0.0"],["1259","79.0","0.0"],["1259","80.0","0.0"],["1259","81.0","0.0"],["1259","82.0","0.0"],["1259","83.0","0.0"],["1259","84.0","0.0"],["1259","85.0","0.0"],["1259","86.0","0.0"],["1259","87.0","0.0"],["1259","88.0","0.0"],["1259","89.0","0.0"],["1259","90.0","0.0"],["1259","91.0","0.0"],["1259","92.0","0.0"],["1259","93.0","0.0"],["1259","94.0","0.0"],["1259","95.0","0.0"],["1259","96.0","0.0"],["1259","97.0","0.0"],["1259","98.0","0.0"],["1259","99.0","0.0"],["1585","1.77","268.7982896297528"],["1585","2.0","229.00958102709697"],["1585","2.36","178.50385583773826"],["1585","2.7199999999999998","139.5195693790842"],["1585","3.08","109.3811522626228"],["1585","3.44","86.00919778912754"],["1585","3.8","67.81502340277622"],["1585","4.16","53.59891473221464"],["1585","4.52","42.45212111736647"],["1585","4.88","33.68392141569919"],["1585","5.24","26.767445399944176"],["1585","5.6","21.29940478803217"],["1585","5.96","16.968647792494178"],["1585","6.32","13.533809037524245"],["1585","6.68","10.80667545629986"],["1585","7.04","8.640349048931398"],["1585","7.3999999999999995","6.9189570772130535"],["1585","7.76","5.551243893602387"],["1585","8.120000000000001","4.464616669046293"],["1585","8.48","3.6018064014985307"],["1585","8.84","2.917025301566847"],["1585","9.2","2.3737082147519604"],["1585","9.559999999999999","1.9427540715389102"],["1585","9.92","1.600926907060696"],["1585","10.28","1.3295731189282765"],["1585","10.64","1.1138886740531555"],["1585","11.0","0.9420552041054283"],["1585","11.36","0.8046860145691097"],["1585","11.719999999999999","0.6942941483285292"],["1585","12.08","0.605029139247545"],["1585","12.44","0.532227967837155"],["1585","12.799999999999999","0.47227646697707243"],["1585","13.16","0.42234298584073815"],["1585","13.52","0.38023701860078185"],["1585","13.879999999999999","0.34427169800482904"],["1585","14.24","0.3131510741820467"],["1585","14.6","0.28589167396731535"],["1585","14.959999999999999","0.2617527033529158"],["1585","15.32","0.2401748006606464"],["1585","15.68","0.2207268584076568"],["1585","16.04","0.2030890248471145"],["1585","16.4","0.18702066886182586"],["1585","16.759999999999998","0.17232825491812678"],["1585","17.119999999999997","0.1588660288305646"],["1585","17.479999999999997","0.14651099970819853"],["1585","17.84","0.13515635203431686"],["1585","18.2","0.12472640559063167"],["1585","18.56","0.11513462741503656"],["1585","18.919999999999998","0.10631123830896441"],["1585","19.28","0.09819463470248757"],["1585","19.64","0.09072484362526802"],["1585","20.0","0.08384613891308726"],["1585","21.0","0.06744151769259826"],["1585","22.0","0.054313246029031155"],["1585","23.0","0.043758964195087124"],["1585","24.0","0.03524261787258901"],["1585","25.0","0.028360252145699916"],["1585","26.0","0.0227946783674633"],["1585","27.0","0.018291792962450124"],["1585","28.0","0.014648779829084989"],["1585","29.0","0.011702402777828769"],["1585","30.0","0.009321095398272096"],["1585","31.0","0.007398614245669634"],["1585","32.0","0.0058497823033335635"],["1585","33.0","0.004604088817971017"],["1585","34.0","0.0036053135669010575"],["1585","35.0","0.0028064005647862197"],["1585","36.0","0.002169901368110151"],["1585","37.0","0.00166483330001119"],["1585","38.0","0.0012660669794823775"],["1585","39.0","0.0009529810037405947"],["1585","40.0","0.000708817922759556"],["1585","41.0","0.000519904067205482"],["1585","42.0","0.0003751163266472982"],["1585","43.0","0.00026537195430303826"],["1585","44.0","0.00018331379272227657"],["1585","45.0","0.00012300623318246633"],["1585","46.0","7.957438899014985e-05"],["1585","47.0","4.9139578463709975e-05"],["1585","48.0","2.8545931700450984e-05"],["1585","49.0","1.5249414045099263e-05"],["1585","50.0","7.225777583954578e-06"],["1585","51.0","2.845843066133896e-06"],["1585","52.0","8.178840707406603e-07"],["1585","53.0","1.2682226959921058e-07"],["1585","54.0","2.2624849216313865e-09"],["1585","55.0","0.0"],["1585","56.0","0.0"],["1585","57.0","0.0"],["1585","58.0","0.0"],["1585","59.0","0.0"],["1585","60.0","0.0"],["1585","61.0","0.0"],["1585","62.0","0.0"],["1585","63.0","0.0"],["1585","64.0","0.0"],["1585","65.0","0.0"],["1585","66.0","0.0"],["1585","67.0","0.0"],["1585","68.0","0.0"],["1585","69.0","0.0"],["1585","70.0","0.0"],["1585","71.0","0.0"],["1585","72.0","0.0"],["1585","73.0","0.0"],["1585","74.0","0.0"],["1585","75.0","0.0"],["1585","76.0","0.0"],["1585","77.0","0.0"],["1585","78.0","0.0"],["1585","79.0","0.0"],["1585","80.0","0.0"],["1585","81.0","0.0"],["1585","82.0","0.0"],["1585","83.0","0.0"],["1585","84.0","0.0"],["1585","85.0","0.0"],["1585","86.0","0.0"],["1585","87.0","0.0"],["1585","88.0","0.0"],["1585","89.0","0.0"],["1585","90.0","0.0"],["1585","91.0","0.0"],["1585","92.0","0.0"],["1585","93.0","0.0"],["1585","94.0","0.0"],["1585","95.0","0.0"],["1585","96.0","0.0"],["1585","97.0","0.0"],["1585","98.0","0.0"],["1585","99.0","0.0"],["1995","1.77","325.9906230475804"],["1995","2.0","280.3377371398421"],["1995","2.36","221.8404538869403"],["1995","2.7199999999999998","176.14116130177317"],["1995","3.08","140.36550080785457"],["1995","3.44","112.25296343844157"],["1995","3.8","90.06803269021704"],["1995","4.16","72.48197054800924"],["1995","4.52","58.48424775921789"],["1995","4.88","47.297830099405004"],["1995","5.24","38.32664713117013"],["1995","5.6","31.110533084710674"],["1995","5.96","25.289859300056676"],["1995","6.32","20.584034467917377"],["1995","6.68","16.77259889907951"],["1995","7.04","13.680632598462642"],["1995","7.3999999999999995","11.169423606443415"],["1995","7.76","9.128227891190503"],["1995","8.120000000000001","7.4680561137492205"],["1995","8.48","6.117389822506771"],["1995","8.84","5.018428672920624"],["1995","9.2","4.124488359512008"],["1995","9.559999999999999","3.3972869565572066"],["1995","9.92","2.806020945093685"],["1995","10.28","2.325471169060336"],["1995","10.64","1.9349672041288548"],["1995","11.0","1.6176895693962132"],["1995","11.36","1.3598644195879466"],["1995","11.719999999999999","1.1502481701401137"],["1995","12.08","0.9796535654924668"],["1995","12.44","0.8405898650904647"],["1995","12.799999999999999","0.7269271490958913"],["1995","13.16","0.6337122120770434"],["1995","13.52","0.5569188198168541"],["1995","13.879999999999999","0.493287089576518"],["1995","14.24","0.4401986961672766"],["1995","14.6","0.3955453554387587"],["1995","14.959999999999999","0.3576402403405407"],["1995","15.32","0.32514534297270403"],["1995","15.68","0.29701047437371225"],["1995","16.04","0.27238340882501527"],["1995","16.4","0.25061884583088634"],["1995","16.759999999999998","0.23120428642705082"],["1995","17.119999999999997","0.21373513371450337"],["1995","17.479999999999997","0.19790949300693997"],["1995","17.84","0.18348068477805243"],["1995","18.2","0.17026026066486402"],["1995","18.56","0.15810573165587274"],["1995","18.919999999999998","0.14689470285537676"],["1995","19.28","0.1365325771472638"],["1995","19.64","0.1269443236167112"],["1995","20.0","0.11806301821089836"],["1995","21.0","0.096648348689403"],["1995","22.0","0.07927031064969012"],["1995","23.0","0.06513536312052572"],["1995","24.0","0.053604197562320884"],["1995","25.0","0.04415379949204317"],["1995","26.0","0.0363809013425113"],["1995","27.0","0.029969715866897614"],["1995","28.0","0.02467497680132462"],["1995","29.0","0.020298532025154116"],["1995","30.0","0.01668024915440839"],["1995","31.0","0.013688042709744032"],["1995","32.0","0.011213151331517174"],["1995","33.0","0.009166861836822898"],["1995","34.0","0.007476457691751428"],["1995","35.0","0.00608109879640551"],["1995","36.0","0.004930998236546626"],["1995","37.0","0.0039844342263401136"],["1995","38.0","0.0032070601104423964"],["1995","39.0","0.002569884216130056"],["1995","40.0","0.002049078835958194"],["1995","41.0","0.0016246831094191643"],["1995","42.0","0.001280045054377179"],["1995","43.0","0.0010012506661688427"],["1995","44.0","0.0007767859458409415"],["1995","45.0","0.0005970370288482819"],["1995","46.0","0.000453956384716252"],["1995","47.0","0.00034086915479552817"],["1995","48.0","0.0002522682813536079"],["1995","49.0","0.00018350174740743635"],["1995","50.0","0.00013078013485366824"],["1995","51.0","9.093070999128065e-05"],["1995","52.0","6.133953422939322e-05"],["1995","53.0","3.984190381202629e-05"],["1995","54.0","2.4659286608270505e-05"],["1995","55.0","1.4319562822107695e-05"],["1995","56.0","7.619895761823387e-06"],["1995","57.0","3.5723281069175156e-06"],["1995","58.0","1.3734866384891455e-06"],["1995","59.0","3.724231156467423e-07"],["1995","60.0","4.852483600298911e-08"],["1995","61.0","3.41337890250425e-10"],["1995","62.0","0.0"],["1995","63.0","0.0"],["1995","64.0","0.0"],["1995","65.0","0.0"],["1995","66.0","0.0"],["1995","67.0","0.0"],["1995","68.0","0.0"],["1995","69.0","0.0"],["1995","70.0","0.0"],["1995","71.0","0.0"],["1995","72.0","0.0"],["1995","73.0","0.0"],["1995","74.0","0.0"],["1995","75.0","0.0"],["1995","76.0","0.0"],["1995","77.0","0.0"],["1995","78.0","0.0"],["1995","79.0","0.0"],["1995","80.0","0.0"],["1995","81.0","0.0"],["1995","82.0","0.0"],["1995","83.0","0.0"],["1995","84.0","0.0"],["1995","85.0","0.0"],["1995","86.0","0.0"],["1995","87.0","0.0"],["1995","88.0","0.0"],["1995","89.0","0.0"],["1995","90.0","0.0"],["1995","91.0","0.0"],["1995","92.0","0.0"],["1995","93.0","0.0"],["1995","94.0","0.0"],["1995","95.0","0.0"],["1995","96.0","0.0"],["1995","97.0","0.0"],["1995","98.0","0.0"],["1995","99.0","0.0"],["2512","1.77","388.241611186871"],["2512","2.0","336.55664320923296"],["2512","2.36","269.80618675419674"],["2512","2.7199999999999998","217.1284188079397"],["2512","3.08","175.45140926996748"],["2512","3.44","142.34245167615643"],["2512","3.8","115.91595154902734"],["2512","4.16","94.7189542723747"],["2512","4.52","77.63741313407942"],["2512","4.88","63.810205250132555"],["2512","5.24","52.57338336063564"],["2512","5.6","43.40668278542535"],["2512","5.96","35.904625191754555"],["2512","6.32","29.746396226752633"],["2512","6.68","24.67847664982259"],["2512","7.04","20.49846529574948"],["2512","7.3999999999999995","17.044248877866096"],["2512","7.76","14.185401370836091"],["2512","8.120000000000001","11.816037007603008"],["2512","8.48","9.85035370055407"],["2512","8.84","8.218114071191593"],["2512","9.2","6.862228113298333"],["2512","9.559999999999999","5.735426105647467"],["2512","9.92","4.798753253486567"],["2512","10.28","4.020174566281973"],["2512","10.64","3.373024820769129"],["2512","11.0","2.8352329964505265"],["2512","11.36","2.388480629263299"],["2512","11.719999999999999","2.0173816019879154"],["2512","12.08","1.7092148417345145"],["2512","12.44","1.4533570149285766"],["2512","12.799999999999999","1.240915680134316"],["2512","13.16","1.0644672841668532"],["2512","13.52","0.9178365094557663"],["2512","13.879999999999999","0.7958674399870284"],["2512","14.24","0.6942568346962951"],["2512","14.6","0.6094278496003674"],["2512","14.959999999999999","0.5384249833661005"],["2512","15.32","0.47876178699873867"],["2512","15.68","0.4284285797258368"],["2512","16.04","0.3857272635992975"],["2512","16.4","0.34929024730884234"],["2512","16.759999999999998","0.317979324309055"],["2512","17.119999999999997","0.2908683212201435"],["2512","17.479999999999997","0.26720754715177164"],["2512","17.84","0.24638560131342294"],["2512","18.2","0.2279126510364146"],["2512","18.56","0.21139011762360196"],["2512","18.919999999999998","0.1965014967459179"],["2512","19.28","0.1829937475984396"],["2512","19.64","0.17065959025057043"],["2512","20.0","0.1593380471190061"],["2512","21.0","0.13222110574553228"],["2512","22.0","0.11011456581950566"],["2512","23.0","0.09189235605652403"],["2512","24.0","0.07680960534336563"],["2512","25.0","0.06430721428032693"],["2512","26.0","0.0539220349326088"],["2512","27.0","0.04527275964677023"],["2512","28.0","0.038044117026070946"],["2512","29.0","0.031982624274975474"],["2512","30.0","0.02688761817148646"],["2512","31.0","0.0225976858351024"],["2512","32.0","0.018983363832278125"],["2512","33.0","0.01593598347019211"],["2512","34.0","0.013366611251828598"],["2512","35.0","0.011198912200252504"],["2512","36.0","0.009370445486968595"],["2512","37.0","0.007828356542749795"],["2512","38.0","0.00652823253298495"],["2512","39.0","0.005433223562940032"],["2512","40.0","0.0045116011544411635"],["2512","41.0","0.003736753576197847"],["2512","42.0","0.0030861568532561676"],["2512","43.0","0.0025408451436398764"],["2512","44.0","0.002084460799068783"],["2512","45.0","0.0017034020189989776"],["2512","46.0","0.0013859359387990283"],["2512","47.0","0.0011221663921610837"],["2512","48.0","0.0009036757619776777"],["2512","49.0","0.0007233036960747105"],["2512","50.0","0.0005749779750819199"],["2512","51.0","0.0004535472964098643"],["2512","52.0","0.0003546266219289367"],["2512","53.0","0.00027451867554482924"],["2512","54.0","0.0002100728275849174"],["2512","55.0","0.0001586289467049389"],["2512","56.0","0.0001179338491123409"],["2512","57.0","8.609167306336145e-05"],["2512","58.0","6.149425522574172e-05"],["2512","59.0","4.278069067900155e-05"],["2512","60.0","2.8816219149418955e-05"],["2512","61.0","1.8639208844469434e-05"],["2512","62.0","1.1444694569024838e-05"],["2512","63.0","6.55701659601947e-06"],["2512","64.0","3.4124734716740527e-06"],["2512","65.0","1.541077529638514e-06"],["2512","66.0","5.532311163372995e-07"],["2512","67.0","1.29312179615011e-07"],["2512","68.0","1.092773313796835e-08"],["2512","69.0","0.0"],["2512","70.0","0.0"],["2512","71.0","0.0"],["2512","72.0","0.0"],["2512","73.0","0.0"],["2512","74.0","0.0"],["2512","75.0","0.0"],["2512","76.0","0.0"],["2512","77.0","0.0"],["2512","78.0","0.0"],["2512","79.0","0.0"],["2512","80.0","0.0"],["2512","81.0","0.0"],["2512","82.0","0.0"],["2512","83.0","0.0"],["2512","84.0","0.0"],["2512","85.0","0.0"],["2512","86.0","0.0"],["2512","87.0","0.0"],["2512","88.0","0.0"],["2512","89.0","0.0"],["2512","90.0","0.0"],["2512","91.0","0.0"],["2512","92.0","0.0"],["2512","93.0","0.0"],["2512","94.0","0.0"],["2512","95.0","0.0"],["2512","96.0","0.0"],["2512","97.0","0.0"],["2512","98.0","0.0"],["2512","99.0","0.0"],["3162","1.77","454.9347233874568"],["3162","2.0","397.10771222512886"],["3162","2.36","321.9173984918573"],["3162","2.7199999999999998","262.0677654973029"],["3162","3.08","214.29592123804835"],["3162","3.44","175.9970207022544"],["3162","3.8","145.13570625572544"],["3162","4.16","120.13976164827754"],["3162","4.52","99.79111603665245"],["3162","4.88","83.14590361960799"],["3162","5.24","69.46947886839422"],["3162","5.6","58.18671972897651"],["3162","5.96","48.843482577166185"],["3162","6.32","41.07983376563134"],["3162","6.68","34.60914222805736"],["3162","7.04","29.201212403894083"],["3162","7.3999999999999995","24.67063186130696"],["3162","7.76","20.866803331947995"],["3162","8.120000000000001","17.667296673045943"],["3162","8.48","14.971367689590142"],["3162","8.84","12.696850302630493"],["3162","9.2","10.77544357138861"],["3162","9.559999999999999","9.151146225200009"],["3162","9.92","7.776421074464201"],["3162","10.28","6.612569683516492"],["3162","10.64","5.626866467121871"],["3162","11.0","4.791487356658476"],["3162","11.36","4.083675864793438"],["3162","11.719999999999999","3.4838790938688162"],["3162","12.08","2.975595913376432"],["3162","12.44","2.544927430032743"],["3162","12.799999999999999","2.180070200929832"],["3162","13.16","1.8710949170668314"],["3162","13.52","1.6094200098899007"],["3162","13.879999999999999","1.3879004462650926"],["3162","14.24","1.200346139434084"],["3162","14.6","1.0415893681432993"],["3162","14.959999999999999","0.9071481920808375"],["3162","15.32","0.7932598593091614"],["3162","15.68","0.6967355827310171"],["3162","16.04","0.6148095538761978"],["3162","16.4","0.5451991297873858"],["3162","16.759999999999998","0.48593274447214857"],["3162","17.119999999999997","0.4353530630129588"],["3162","17.479999999999997","0.39205976707685186"],["3162","17.84","0.35486356296385957"],["3162","18.2","0.3227749789952306"],["3162","18.56","0.2949600022229527"],["3162","18.919999999999998","0.27071457634532026"],["3162","19.28","0.2494626968730711"],["3162","19.64","0.23071369094593422"],["3162","20.0","0.21406215820711458"],["3162","21.0","0.17626283768573403"],["3162","22.0","0.14723866862288507"],["3162","23.0","0.12404625584224757"],["3162","24.0","0.10499874596304248"],["3162","25.0","0.0891031443945034"],["3162","26.0","0.07573940530743896"],["3162","27.0","0.06446677101347546"],["3162","28.0","0.054946827826874683"],["3162","29.0","0.046895644503550556"],["3162","30.0","0.040071569924425295"],["3162","31.0","0.034272746942149594"],["3162","32.0","0.029330557291810812"],["3162","33.0","0.025107343306370683"],["3162","34.0","0.021492305148685262"],["3162","35.0","0.018394178166821096"],["3162","36.0","0.015737070034987456"],["3162","37.0","0.013457434053755367"],["3162","38.0","0.011500941135250338"],["3162","39.0","0.009821109434799942"],["3162","40.0","0.008378985324330089"],["3162","41.0","0.007140486814944503"],["3162","42.0","0.006077544012221136"],["3162","43.0","0.00516527288572155"],["3162","44.0","0.004382945561393973"],["3162","45.0","0.0037124942266734415"],["3162","46.0","0.0031383935611674746"],["3162","47.0","0.002647296234930974"],["3162","48.0","0.002227664592820489"],["3162","49.0","0.001869588214280041"],["3162","50.0","0.0015644713266295001"],["3162","51.0","0.0013049829192796306"],["3162","52.0","0.0010847060192193977"],["3162","53.0","0.0008980728334260472"],["3162","54.0","0.0007403765748785788"],["3162","55.0","0.0006074550595949259"],["3162","56.0","0.0004957809864327969"],["3162","57.0","0.0004022493415431014"],["3162","58.0","0.0003242250100632418"],["3162","59.0","0.0002594116414091302"],["3162","60.0","0.00020582970353015447"],["3162","61.0","0.0001617823841589661"],["3162","62.0","0.00012579980685838686"],["3162","63.0","9.662003232640617e-05"],["3162","64.0","7.31576336136492e-05"],["3162","65.0","5.447510636197246e-05"],["3162","66.0","3.977572316391295e-05"],["3162","67.0","2.83690626169077e-05"],["3162","68.0","1.9667097921477672e-05"],["3162","69.0","1.3165642619324041e-05"],["3162","70.0","8.432379873784272e-06"],["3162","71.0","5.100529517214738e-06"],["3162","72.0","2.856569175382889e-06"],["3162","73.0","1.4347887457207648e-06"],["3162","74.0","6.111485603548168e-07"],["3162","75.0","1.9690703257241898e-07"],["3162","76.0","3.584729792374472e-08"],["3162","77.0","1.2560171918267379e-09"],["3162","78.0","0.0"],["3162","79.0","0.0"],["3162","80.0","0.0"],["3162","81.0","0.0"],["3162","82.0","0.0"],["3162","83.0","0.0"],["3162","84.0","0.0"],["3162","85.0","0.0"],["3162","86.0","0.0"],["3162","87.0","0.0"],["3162","88.0","0.0"],["3162","89.0","0.0"],["3162","90.0","0.0"],["3162","91.0","0.0"],["3162","92.0","0.0"],["3162","93.0","0.0"],["3162","94.0","0.0"],["3162","95.0","0.0"],["3162","96.0","0.0"],["3162","97.0","0.0"],["3162","98.0","0.0"],["3162","99.0","0.0"],["3981","1.77","525.778340207819"],["3981","2.0","461.7098169426075"],["3981","2.36","377.92030794688395"],["3981","2.7199999999999998","310.7351155533587"],["3981","3.08","256.70410786788545"],["3981","3.44","213.0506241676856"],["3981","3.8","177.59387864823915"],["3981","4.16","148.63801399998943"],["3981","4.52","124.86534766266053"],["3981","4.88","105.24986387171268"],["3981","5.24","88.98771580896235"],["3981","5.6","75.44637502358678"],["3981","5.96","64.12450158091886"],["3981","6.32","54.623040279244535"],["3981","6.68","46.62207724668258"],["3981","7.04","39.863722713314175"],["3981","7.3999999999999995","34.13900532323159"],["3981","7.76","29.277792380773008"],["3981","8.120000000000001","25.140352009610254"],["3981","8.48","21.610984802373963"],["3981","8.84","18.594852560737017"],["3981","9.2","16.013572152362606"],["3981","9.559999999999999","13.801485057562921"],["3981","9.92","11.902742732899682"],["3981","10.28","10.27146245876492"],["3981","10.64","8.868955451301025"],["3981","11.0","7.661734199044944"],["3981","11.36","6.622240516092558"],["3981","11.719999999999999","5.726734462997687"],["3981","12.08","4.954782906035957"],["3981","12.44","4.289434027392606"],["3981","12.799999999999999","3.715616550727056"],["3981","13.16","3.22085851706345"],["3981","13.52","2.794188102619534"],["3981","13.879999999999999","2.4263491254350216"],["3981","14.24","2.1091234043722733"],["3981","14.6","1.835777703297711"],["3981","14.959999999999999","1.6001030877170648"],["3981","15.32","1.3970738194099392"],["3981","15.68","1.222107587881256"],["3981","16.04","1.0714222736292813"],["3981","16.4","0.9415931378511384"],["3981","16.759999999999998","0.8297516144600945"],["3981","17.119999999999997","0.7333915686224506"],["3981","17.479999999999997","0.6503273678344844"],["3981","17.84","0.5787000979045301"],["3981","18.2","0.5168855583315751"],["3981","18.56","0.46346871078376456"],["3981","18.919999999999998","0.41725574269642735"],["3981","19.28","0.3772028198922295"],["3981","19.64","0.3424106475421195"],["3981","20.0","0.3121163242037389"],["3981","21.0","0.24636183900488232"],["3981","22.0","0.19985656897268358"],["3981","23.0","0.16572215289864295"],["3981","24.0","0.13963262619079575"],["3981","25.0","0.11891680245548855"],["3981","26.0","0.1019501790863577"],["3981","27.0","0.08774200745066053"],["3981","28.0","0.07568595846187486"],["3981","29.0","0.06538035342862075"],["3981","30.0","0.05654400840824542"],["3981","31.0","0.048957464453636364"],["3981","32.0","0.04243714165002237"],["3981","33.0","0.0368265018119848"],["3981","34.0","0.03198933901489543"],["3981","35.0","0.027808548789307577"],["3981","36.0","0.024187373347132533"],["3981","37.0","0.021043560908671807"],["3981","38.0","0.01830946433715666"],["3981","39.0","0.015929570654824792"],["3981","40.0","0.013856110512081061"],["3981","41.0","0.012048986360755519"],["3981","42.0","0.010473457651665123"],["3981","43.0","0.0090995415706104"],["3981","44.0","0.007901050750446038"],["3981","45.0","0.006855462152505577"],["3981","46.0","0.005943199683622967"],["3981","47.0","0.005147381949062958"],["3981","48.0","0.00445326749141839"],["3981","49.0","0.0038481629429074566"],["3981","50.0","0.00332089038170559"],["3981","51.0","0.0028617061419196326"],["3981","52.0","0.0024620639698937235"],["3981","53.0","0.0021145620667917023"],["3981","54.0","0.0018126408004695298"],["3981","55.0","0.0015505947355900877"],["3981","56.0","0.0013234522040415943"],["3981","57.0","0.001126815670683251"],["3981","58.0","0.0009568045176298508"],["3981","59.0","0.0008100788876057076"],["3981","60.0","0.0006836557709948989"],["3981","61.0","0.0005749533765853953"],["3981","62.0","0.0004816862117351881"],["3981","63.0","0.00040185575357766756"],["3981","64.0","0.0003337005099391707"],["3981","65.0","0.0002756992453497154"],["3981","66.0","0.00022648954811629667"],["3981","67.0","0.00018489839199906346"],["3981","68.0","0.00014988984466798036"],["3981","69.0","0.00012055692866972901"],["3981","70.0","9.611373331042929e-05"],["3981","71.0","7.586185605202561e-05"],["3981","72.0","5.919880019569348e-05"],["3981","73.0","4.559623172293711e-05"],["3981","74.0","3.459203363012888e-05"],["3981","75.0","2.578448810361897e-05"],["3981","76.0","1.882334842560002e-05"],["3981","77.0","1.3403270157187442e-05"],["3981","78.0","9.259575099124754e-06"],["3981","79.0","6.162069878169398e-06"],["3981","80.0","3.910637632381959e-06"],["3981","81.0","2.33269865471065e-06"],["3981","82.0","1.279107825809742e-06"],["3981","83.0","6.21514352669857e-07"],["3981","84.0","2.502177057904286e-07"],["3981","85.0","7.223723154279322e-08"],["3981","86.0","9.870392337128473e-09"],["3981","87.0","7.703162815353745e-11"],["3981","88.0","0.0"],["3981","89.0","0.0"],["3981","90.0","0.0"],["3981","91.0","0.0"],["3981","92.0","0.0"],["3981","93.0","0.0"],["3981","94.0","0.0"],["3981","95.0","0.0"],["3981","96.0","0.0"],["3981","97.0","0.0"],["3981","98.0","0.0"],["3981","99.0","0.0"],["5012","1.77","600.2765584925546"],["5012","2.0","529.8921866981534"],["5012","2.36","437.387228096645"],["5012","2.7199999999999998","362.7470854884271"],["5012","3.08","302.3319390000198"],["5012","3.44","253.1997393117704"],["5012","3.8","213.02099804907698"],["5012","4.16","179.98155577576125"],["5012","4.52","152.6636332782903"],["5012","4.88","129.95832050617557"],["5012","5.24","110.99297177333507"],["5012","5.6","95.07745001662524"],["5012","5.96","81.66540547315826"],["5012","6.32","70.31764425335766"],["5012","6.68","60.68106769594716"],["5012","7.04","52.470241654697745"],["5012","7.3999999999999995","45.4532350666724"],["5012","7.76","39.43885205551188"],["5012","8.120000000000001","34.2714989463063"],["5012","8.48","29.82085194458454"],["5012","8.84","25.978244103601135"],["5012","9.2","22.65483386151886"],["5012","9.559999999999999","19.77598803731513"],["5012","9.92","17.277477504174943"],["5012","10.28","15.105735383062079"],["5012","10.64","13.216160498999011"],["5012","11.0","11.569989487560951"],["5012","11.36","10.134101747690602"],["5012","11.719999999999999","8.880958490088485"],["5012","12.08","7.786218621600686"],["5012","12.44","6.82922670558699"],["5012","12.799999999999999","5.992339965145369"],["5012","13.16","5.259869479890498"],["5012","13.52","4.6188468731782555"],["5012","13.879999999999999","4.057467453596796"],["5012","14.24","3.565929254753461"],["5012","14.6","3.135357899065045"],["5012","14.959999999999999","2.7581827848004616"],["5012","15.32","2.4278591076796854"],["5012","15.68","2.138523361663951"],["5012","16.04","1.8851199084140335"],["5012","16.4","1.663218530923029"],["5012","16.759999999999998","1.4689306819058576"],["5012","17.119999999999997","1.2988656438909318"],["5012","17.479999999999997","1.1500062866539573"],["5012","17.84","1.019727974978974"],["5012","18.2","0.905739265408041"],["5012","18.56","0.8060016178550787"],["5012","18.919999999999998","0.7187412595718874"],["5012","19.28","0.6423691475423648"],["5012","19.64","0.575545143635493"],["5012","20.0","0.5170392215007688"],["5012","21.0","0.3898214563735281"],["5012","22.0","0.30120790061520974"],["5012","23.0","0.23876519016708375"],["5012","24.0","0.19395861149097587"],["5012","25.0","0.16099704726487976"],["5012","26.0","0.1360076344297319"],["5012","27.0","0.11643156725225046"],["5012","28.0","0.10061078927533605"],["5012","29.0","0.0874790638830109"],["5012","30.0","0.07635653581426852"],["5012","31.0","0.06680512551789843"],["5012","32.0","0.05853620848444568"],["5012","33.0","0.051344898427945526"],["5012","34.0","0.045080254662351014"],["5012","35.0","0.03961633718031605"],["5012","36.0","0.03484841755019424"],["5012","37.0","0.03068341177180366"],["5012","38.0","0.027039479252090482"],["5012","39.0","0.023845909283997754"],["5012","40.0","0.0210412108893261"],["5012","41.0","0.018572854791551248"],["5012","42.0","0.016397486585188"],["5012","43.0","0.014477678734447117"],["5012","44.0","0.01278187546818647"],["5012","45.0","0.011283095298033865"],["5012","46.0","0.009958006959890508"],["5012","47.0","0.008786041420119404"],["5012","48.0","0.007749310550408607"],["5012","49.0","0.006832098028693371"],["5012","50.0","0.006020363296038848"],["5012","51.0","0.005301862175828229"],["5012","52.0","0.004665984181176821"],["5012","53.0","0.004103228639241699"],["5012","54.0","0.003605236546043662"],["5012","55.0","0.0031647555055276952"],["5012","56.0","0.0027752552794128166"],["5012","57.0","0.0024309637008748932"],["5012","58.0","0.0021268179873977873"],["5012","59.0","0.001858271594016971"],["5012","60.0","0.0016213361693122917"],["5012","61.0","0.0014124272434627727"],["5012","62.0","0.001228379004962209"],["5012","63.0","0.0010664102937893774"],["5012","64.0","0.0009239963228208049"],["5012","65.0","0.000798922156232433"],["5012","66.0","0.0006892315151555521"],["5012","67.0","0.0005931319527962615"],["5012","68.0","0.0005090925998540134"],["5012","69.0","0.0004356987630416709"],["5012","70.0","0.0003717275710529077"],["5012","71.0","0.00031607429911082255"],["5012","72.0","0.00026776192446606396"],["5012","73.0","0.00022591921805504073"],["5012","74.0","0.00018977662963963615"],["5012","75.0","0.0001586445171628725"],["5012","76.0","0.00013191336311833672"],["5012","77.0","0.00010904056456872665"],["5012","78.0","8.95472879628562e-05"],["5012","79.0","7.30057453642274e-05"],["5012","80.0","5.903714712737569e-05"],["5012","81.0","4.730693754998058e-05"],["5012","82.0","3.7517770306640225e-05"],["5012","83.0","2.9407129540965657e-05"],["5012","84.0","2.2741671574029787e-05"],["5012","85.0","1.7315639943003614e-05"],["5012","86.0","1.2947500855086138e-05"],["5012","87.0","9.476525027191624e-06"],["5012","88.0","6.761035682772816e-06"],["5012","89.0","4.676416598131212e-06"],["5012","90.0","3.112566186191326e-06"],["5012","91.0","1.9731284542693547e-06"],["5012","92.0","1.1735201091599728e-06"],["5012","93.0","6.398562234802061e-07"],["5012","94.0","3.0775485435738926e-07"],["5012","95.0","1.2158201321562206e-07"],["5012","96.0","3.372443850869213e-08"],["5012","97.0","4.072736807191478e-09"],["5012","98.0","7.974476543330719e-12"],["5012","99.0","0.0"],["6310","1.77","678.0088348084665"],["6310","2.0","601.257907382073"],["6310","2.36","499.94496660096837"],["6310","2.7199999999999998","417.7558074543397"],["6310","3.08","350.86170648462866"],["6310","3.44","296.1506168551219"],["6310","3.8","251.15366969169892"],["6310","4.16","213.93335280093333"],["6310","4.52","182.97313013718195"],["6310","4.88","157.08115808581755"],["6310","5.24","135.31737710623764"],["6310","5.6","116.93657336779337"],["6310","5.96","101.34349382345493"],["6310","6.32","88.06053987243455"],["6310","6.68","76.70275187885923"],["6310","7.04","66.95632154804241"],["6310","7.3999999999999995","58.565216206501454"],["6310","7.76","51.319032698406644"],["6310","8.120000000000001","45.04482502356907"],["6310","8.48","39.59769067176153"],["6310","8.84","34.85735943047218"],["6310","9.2","30.722226640667216"],["6310","9.559999999999999","27.10863189069248"],["6310","9.92","23.945282049030936"],["6310","10.28","21.170273536018033"],["6310","10.64","18.732587491118903"],["6310","11.0","16.588585922773838"],["6310","11.36","14.699702531614143"],["6310","11.719999999999999","13.033872324180466"],["6310","12.08","11.563411288829025"],["6310","12.44","10.263670281484991"],["6310","12.799999999999999","9.114484295013277"],["6310","13.16","8.09692284065991"],["6310","13.52","7.195824999115365"],["6310","13.879999999999999","6.396992097867033"],["6310","14.24","5.688803804079211"],["6310","14.6","5.060383120631771"],["6310","14.959999999999999","4.502798247826313"],["6310","15.32","4.007729127902433"],["6310","15.68","3.568194061809925"],["6310","16.04","3.1778017290610436"],["6310","16.4","2.8310680605546077"],["6310","16.759999999999998","2.5230450031869522"],["6310","17.119999999999997","2.249441762567428"],["6310","17.479999999999997","2.0064520096989042"],["6310","17.84","1.7905568166260384"],["6310","18.2","1.5988259574337254"],["6310","18.56","1.4285952522831409"],["6310","18.919999999999998","1.2773930772621434"],["6310","19.28","1.1431857457723869"],["6310","19.64","1.0240475917077434"],["6310","20.0","0.9182950125928894"],["6310","21.0","0.6829787540231155"],["6310","22.0","0.5141989076634782"],["6310","23.0","0.39307888669442087"],["6310","24.0","0.30593128287927757"],["6310","25.0","0.24288293429974003"],["6310","26.0","0.1968402814537552"],["6310","27.0","0.1627393066380618"],["6310","28.0","0.1369922931828929"],["6310","29.0","0.11709851105689717"],["6310","30.0","0.1013242151427272"],["6310","31.0","0.08848276882109007"],["6310","32.0","0.07777786629044818"],["6310","33.0","0.06867089549836991"],["6310","34.0","0.060806470355519344"],["6310","35.0","0.05394210454266512"],["6310","36.0","0.04791126831388298"],["6310","37.0","0.042592880014460315"],["6310","38.0","0.03789422417539256"],["6310","39.0","0.033739475825688606"],["6310","40.0","0.030063875141356455"],["6310","41.0","0.02681004917400438"],["6310","42.0","0.023926730954779835"],["6310","43.0","0.02136868887096538"],["6310","44.0","0.01909562728018774"],["6310","45.0","0.017072434709924655"],["6310","46.0","0.01526853887932489"],["6310","47.0","0.013658278470896637"],["6310","48.0","0.012218846499436203"],["6310","49.0","0.010931190013533989"],["6310","50.0","0.009778585942802976"],["6310","51.0","0.008746434943896729"],["6310","52.0","0.007821891281698534"],["6310","53.0","0.0069936176147310175"],["6310","54.0","0.006251378374704865"],["6310","55.0","0.0055861443593445675"],["6310","56.0","0.004989768643556802"],["6310","57.0","0.00445510098184473"],["6310","58.0","0.003975725301522225"],["6310","59.0","0.0035459003877082854"],["6310","60.0","0.0031605476860977716"],["6310","61.0","0.0028151669957513638"],["6310","62.0","0.002505637490007918"],["6310","63.0","0.00222833278139995"],["6310","64.0","0.0019800064661296586"],["6310","65.0","0.0017576804309727785"],["6310","66.0","0.0015587392027881157"],["6310","67.0","0.0013808011405049706"],["6310","68.0","0.0012217357535843974"],["6310","69.0","0.0010796391586240244"],["6310","70.0","0.0009527782577041625"],["6310","71.0","0.0008396139700987624"],["6310","72.0","0.000738742889339106"],["6310","73.0","0.0006489203509548294"],["6310","74.0","0.0005690069277886606"],["6310","75.0","0.0004979869759188343"],["6310","76.0","0.00043494011025426663"],["6310","77.0","0.00037904125788723635"],["6310","78.0","0.0003295474352896188"],["6310","79.0","0.00028579272577350335"],["6310","80.0","0.0002471645547185626"],["6310","81.0","0.000213129909629324"],["6310","82.0","0.00018319233511434073"],["6310","83.0","0.00015691510325271422"],["6310","84.0","0.0001339019500870168"],["6310","85.0","0.00011379595862478501"],["6310","86.0","9.627769363442162e-05"],["6310","87.0","8.105815129312983e-05"],["6310","88.0","6.787743636129355e-05"],["6310","89.0","5.650604530851789e-05"],["6310","90.0","4.6732079290313084e-05"],["6310","91.0","3.836936423316084e-05"],["6310","92.0","3.124908629598756e-05"],["6310","93.0","2.5220549042150478e-05"],["6310","94.0","2.014803222494887e-05"],["6310","95.0","1.5910697833339665e-05"],["6310","96.0","1.239954954116192e-05"],["6310","97.0","9.517471791030092e-06"],["6310","98.0","7.1770902912153165e-06"],["6310","99.0","5.301315957114647e-06"],["7943","1.77","758.5218066722008"],["7943","2.0","675.3612717300066"],["7943","2.36","565.1815000166555"],["7943","2.7199999999999998","475.373010753775"],["7943","3.08","401.930430501786"],["7943","3.44","341.57020783071385"],["7943","3.8","291.68210474552683"],["7943","4.16","250.20818520209858"],["7943","4.52","215.53196705449693"],["7943","4.88","186.38030430632108"],["7943","5.24","161.74594978725742"],["7943","5.6","140.82653982038494"],["7943","5.96","122.98186287498042"],["7943","6.32","107.69499816612388"],["7943","6.68","94.54767947458984"],["7943","7.04","83.19806331725093"],["7943","7.3999999999999995","73.36790591193429"],["7943","7.76","64.82685265469998"],["7943","8.120000000000001","57.38412179909423"],["7943","8.48","50.879537033139265"],["7943","8.84","45.18142614226723"],["7943","9.2","40.17831192194172"],["7943","9.559999999999999","35.77462550733296"],["7943","9.92","31.891320924070108"],["7943","10.28","28.460934716850304"],["7943","10.64","25.424096073423495"],["7943","11.0","22.732334981910004"],["7943","11.36","20.342469751068432"],["7943","11.719999999999999","18.217181707269948"],["7943","12.08","16.325820154155938"],["7943","12.44","14.639440038734048"],["7943","12.799999999999999","13.135208865682575"],["7943","13.16","11.791320346548185"],["7943","13.52","10.590146957270388"],["7943","13.879999999999999","9.515246224474975"],["7943","14.24","8.552808215783772"],["7943","14.6","7.690281380854614"],["7943","14.959999999999999","6.917092361828274"],["7943","15.32","6.223285506970981"],["7943","15.68","5.600734904280141"],["7943","16.04","5.041482002739472"],["7943","16.4","4.539352484432726"],["7943","16.759999999999998","4.0879492974897795"],["7943","17.119999999999997","3.6823131670845264"],["7943","17.479999999999997","3.317628581956443"],["7943","17.84","2.98960552748934"],["7943","18.2","2.69477345824513"],["7943","18.56","2.4294838044821727"],["7943","18.919999999999998","2.1908947847253604"],["7943","19.28","1.976318948909565"],["7943","19.64","1.7832694302797485"],["7943","20.0","1.6096621503922728"],["7943","21.0","1.2137424786107713"],["7943","22.0","0.9191026800936017"],["7943","23.0","0.7000084574854573"],["7943","24.0","0.5372840787395783"],["7943","25.0","0.4164726268754987"],["7943","26.0","0.3267498915344511"],["7943","27.0","0.2599986970838106"],["7943","28.0","0.21015469135748355"],["7943","29.0","0.1726871408164302"],["7943","30.0","0.14425660918468078"],["7943","31.0","0.12239331397407208"],["7943","32.0","0.10529749057137337"],["7943","33.0","0.0916659372779773"],["7943","34.0","0.08056689203838988"],["7943","35.0","0.07133526892657518"],["7943","36.0","0.06350829994513985"],["7943","37.0","0.056758667173709816"],["7943","38.0","0.05086160442009863"],["7943","39.0","0.04565822280739563"],["7943","40.0","0.041036538396683"],["7943","41.0","0.03691444600909797"],["7943","42.0","0.03322878583876493"],["7943","43.0","0.02992990462816766"],["7943","44.0","0.026975107466719075"],["7943","45.0","0.024327494950419942"],["7943","46.0","0.02195412093795085"],["7943","47.0","0.019824993173993884"],["7943","48.0","0.01791321689864661"],["7943","49.0","0.016194627359005415"],["7943","50.0","0.014647522596918039"],["7943","51.0","0.01325291230528322"],["7943","52.0","0.011994217406918773"],["7943","53.0","0.010856869587371094"],["7943","54.0","0.009828215615734718"],["7943","55.0","0.008897186552764537"],["7943","56.0","0.008054026572318471"],["7943","57.0","0.007290244236512375"],["7943","58.0","0.006598142920465855"],["7943","59.0","0.005970883424171941"],["7943","60.0","0.0054022961383524285"],["7943","61.0","0.0048867850815676695"],["7943","62.0","0.004419350759541679"],["7943","63.0","0.00399543907187987"],["7943","64.0","0.003610937070274049"],["7943","65.0","0.003262167191518431"],["7943","66.0","0.002945807602157519"],["7943","67.0","0.0026588723081668545"],["7943","68.0","0.0023986291971682203"],["7943","69.0","0.002162633890565045"],["7943","70.0","0.0019486849748793025"],["7943","71.0","0.0017547643408124705"],["7943","72.0","0.0015790320781835505"],["7943","73.0","0.0014198497079294318"],["7943","74.0","0.0012756998452115177"],["7943","75.0","0.0011452023389479508"],["7943","76.0","0.0010271220138659905"],["7943","77.0","0.000920322282151381"],["7943","78.0","0.0008237792210594244"],["7943","79.0","0.0007365625968144376"],["7943","80.0","0.0006578095505437328"],["7943","81.0","0.000586754506077833"],["7943","82.0","0.0005226877968930579"],["7943","83.0","0.000464963234087323"],["7943","84.0","0.00041299802752973823"],["7943","85.0","0.0003662602260010953"],["7943","86.0","0.00032426125907294827"],["7943","87.0","0.0002865636596691584"],["7943","88.0","0.0002527615101746765"],["7943","89.0","0.00022248692043205207"],["7943","90.0","0.000195409879147872"],["7943","91.0","0.00017122511417680682"],["7943","92.0","0.00014965312089515562"],["7943","93.0","0.0001304462975935264"],["7943","94.0","0.00011337248854778331"],["7943","95.0","9.822278377670284e-05"],["7943","96.0","8.481120821316267e-05"],["7943","97.0","7.296035136198197e-05"],["7943","98.0","6.251655514578646e-05"],["7943","99.0","5.33349400590128e-05"],["10000","1.77","841.5274863020821"],["10000","2.0","751.9244490814668"],["10000","2.36","632.8141534774121"],["10000","2.7199999999999998","535.3308436998216"],["10000","3.08","455.2803789979002"],["10000","3.44","389.2109105642265"],["10000","3.8","334.36942310673174"],["10000","4.16","288.5809151921447"],["10000","4.52","250.1267205093846"],["10000","4.88","217.6554063402409"],["10000","5.24","190.09042107520017"],["10000","5.6","166.5749949206799"],["10000","5.96","146.42053959931565"],["10000","6.32","129.07225842587982"],["10000","6.68","114.07882986553702"],["10000","7.04","101.07153456316225"],["10000","7.3999999999999995","89.74920141587468"],["10000","7.76","79.85990180940382"],["10000","8.120000000000001","71.19650596157102"],["10000","8.48","63.58550700874708"],["10000","8.84","56.881121692351286"],["10000","9.2","50.9608280036703"],["10000","9.559999999999999","45.721470012409924"],["10000","9.92","41.07312879716729"],["10000","10.28","36.942372771599196"],["10000","10.64","33.26419534774874"],["10000","11.0","29.982729019140027"],["10000","11.36","27.050944612557345"],["10000","11.719999999999999","24.427222620019798"],["10000","12.08","22.075975113985205"],["10000","12.44","19.96592644944918"],["10000","12.799999999999999","18.070039506450563"],["10000","13.16","16.364835609970132"],["10000","13.52","14.828814399653659"],["10000","13.879999999999999","13.444605507081112"],["10000","14.24","12.195251188075217"],["10000","14.6","11.067330975415723"],["10000","14.959999999999999","10.047617034566619"],["10000","15.32","9.125435119122052"],["10000","15.68","8.290681142575112"],["10000","16.04","7.534596816298831"],["10000","16.4","6.84956734635461"],["10000","16.759999999999998","6.2283068837004345"],["10000","17.119999999999997","5.6648954237408295"],["10000","17.479999999999997","5.153498871578887"],["10000","17.84","4.689207653411889"],["10000","18.2","4.267564136348302"],["10000","18.56","3.884534481793185"],["10000","18.919999999999998","3.5364846496700455"],["10000","19.28","3.2200731698498406"],["10000","19.64","2.9325182422719465"],["10000","20.0","2.670985664562224"],["10000","21.0","2.062399752492415"],["10000","22.0","1.594733045475266"],["10000","23.0","1.2353864122390954"],["10000","24.0","0.9593962877845021"],["10000","25.0","0.7475676306743833"],["10000","26.0","0.5851325161056375"],["10000","27.0","0.46066498415114987"],["10000","28.0","0.3653749128387215"],["10000","29.0","0.29240493872131446"],["10000","30.0","0.2364933007249212"],["10000","31.0","0.19356482076174578"],["10000","32.0","0.16048066425920113"],["10000","33.0","0.13483898092010327"],["10000","34.0","0.11480288717544017"],["10000","35.0","0.09897950951496073"],["10000","36.0","0.08631514577329943"],["10000","37.0","0.07602286149037711"],["10000","38.0","0.06751695108452233"],["10000","39.0","0.06036689012178058"],["10000","40.0","0.05425477886239534"],["10000","41.0","0.04895345072995502"],["10000","42.0","0.04429556687832153"],["10000","43.0","0.04016164359988218"],["10000","44.0","0.03646538683994114"],["10000","45.0","0.03314168934114104"],["10000","46.0","0.030142925308775964"],["10000","47.0","0.027431504416448656"],["10000","48.0","0.02497652991206438"],["10000","49.0","0.02275247023961272"],["10000","50.0","0.020737159311018195"],["10000","51.0","0.018910193632797823"],["10000","52.0","0.017253230551883506"],["10000","53.0","0.01574969510862881"],["10000","54.0","0.014384377333194316"],["10000","55.0","0.013143362085271355"],["10000","56.0","0.012014029624293855"],["10000","57.0","0.010985262243477007"],["10000","58.0","0.010047092094381926"],["10000","59.0","0.009190697233898114"],["10000","60.0","0.008408318135589368"],["10000","61.0","0.00769296282253886"],["10000","62.0","0.007038571613159689"],["10000","63.0","0.006439696480144071"],["10000","64.0","0.005891451791322244"],["10000","65.0","0.005389429473858321"],["10000","66.0","0.004929688500521155"],["10000","67.0","0.004508598530971655"],["10000","68.0","0.0041228339388078164"],["10000","69.0","0.0037693976926970983"],["10000","70.0","0.00344553636407311"],["10000","71.0","0.003148751568657514"],["10000","72.0","0.002876744404859294"],["10000","73.0","0.002627443599606921"],["10000","74.0","0.0023989355110703844"],["10000","75.0","0.0021894929297980622"],["10000","76.0","0.001997533931255775"],["10000","77.0","0.0018216260454628971"],["10000","78.0","0.0016604454681842453"],["10000","79.0","0.0015127865439316728"],["10000","80.0","0.0013775329711040421"],["10000","81.0","0.0012536778272763565"],["10000","82.0","0.0011402864866193036"],["10000","83.0","0.0010364977487614057"],["10000","84.0","0.0009415296032208785"],["10000","85.0","0.0008546615290718613"],["10000","86.0","0.0007752261740145457"],["10000","87.0","0.0007026187926915491"],["10000","88.0","0.0006362799131888021"],["10000","89.0","0.0005756986527929365"],["10000","90.0","0.0005204028241444277"],["10000","91.0","0.0004699505926566078"],["10000","92.0","0.00042395040821782926"],["10000","93.0","0.00038203315283307464"],["10000","94.0","0.000343862583077439"],["10000","95.0","0.0003091236083922806"],["10000","96.0","0.0002775359787252416"],["10000","97.0","0.00024883185764755034"],["10000","98.0","0.0002227717980189932"],["10000","99.0","0.00019913292556990555"]],"csvError":null,"dependabotInfo":{"showConfigurationBanner":false,"configFilePath":null,"networkDependabotPath":"/strojanowski/ALPsLFV/network/updates","dismissConfigurationNoticePath":"/settings/dismiss-notice/dependabot_configuration_notice","configurationNoticeDismissed":null},"displayName":"crossx_t_cutoff_W.csv","displayUrl":"https://github.com/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_W.csv?raw=true","headerInfo":{"blobSize":"66.8 KB","deleteTooltip":"You must be signed in to make or propose changes","editTooltip":"You must be signed in to make or propose changes","ghDesktopPath":"https://desktop.github.com","isGitLfs":false,"onBranch":true,"shortPath":"aadb4b3","siteNavLoginPath":"/login?return_to=https%3A%2F%2Fgithub.com%2Fstrojanowski%2FALPsLFV%2Fblob%2Fmain%2Fcrossx_t_cutoff_W.csv","isCSV":true,"isRichtext":false,"toc":null,"lineInfo":{"truncatedLoc":"2752","truncatedSloc":"2752"},"mode":"file"},"image":false,"isCodeownersFile":null,"isPlain":false,"isValidLegacyIssueTemplate":false,"issueTemplate":null,"discussionTemplate":null,"language":"CSV","languageID":51,"large":false,"planSupportInfo":{"repoIsFork":null,"repoOwnedByCurrentUser":null,"requestFullPath":"/strojanowski/ALPsLFV/blob/main/crossx_t_cutoff_W.csv","showFreeOrgGatedFeatureMessage":null,"showPlanSupportBanner":null,"upgradeDataAttributes":null,"upgradePath":null},"publishBannersInfo":{"dismissActionNoticePath":"/settings/dismiss-notice/publish_action_from_dockerfile","releasePath":"/strojanowski/ALPsLFV/releases/new?marketplace=true","showPublishActionBanner":false},"rawBlobUrl":"https://github.com/strojanowski/ALPsLFV/raw/refs/heads/main/crossx_t_cutoff_W.csv","renderImageOrRaw":false,"richText":null,"renderedFileInfo":null,"shortPath":null,"symbolsEnabled":true,"tabSize":8,"topBannersInfo":{"overridingGlobalFundingFile":false,"globalPreferredFundingPath":null,"showInvalidCitationWarning":false,"citationHelpUrl":"https://docs.github.com/github/creating-cloning-and-archiving-repositories/creating-a-repository-on-github/about-citation-files","actionsOnboardingTip":null},"truncated":false,"viewable":true,"workflowRedirectUrl":null,"symbols":{"timed_out":false,"not_analyzed":true,"symbols":[]}},"copilotInfo":null,"copilotAccessAllowed":false,"csrf_tokens":{"/strojanowski/ALPsLFV/branches":{"post":"nmsgyceucipoZeeL2XVTG3BC4-EHyM3p29qNejrUKCb4-ltAx4FeIQgCtEHGc20jybCf4zi-MPHSbbafmZGbmQ"},"/repos/preferences":{"post":"_9R0DWlBoyIsl_SsfjGym2hVU4wAGJ_W6dFu6KFEtVVBhuKx9esu6Ci8hsVZmNh3ZlD9cE_68ImAN21tW4xnFA"}}},"title":"ALPsLFV/crossx_t_cutoff_W.csv at main · strojanowski/ALPsLFV","appPayload":{"helpUrl":"https://docs.github.com","findFileWorkerPath":"/assets-cdn/worker/find-file-worker-1583894afd38.js","findInFileWorkerPath":"/assets-cdn/worker/find-in-file-worker-67668e8c2caa.js","githubDevUrl":null,"enabled_features":{"code_nav_ui_events":false,"overview_shared_code_dropdown_button":false,"react_blob_overlay":false,"copilot_conversational_ux_embedding_update":false,"copilot_smell_icebreaker_ux":true,"copilot_workspace":false,"blob_edit_unsaved_changes_storage":false,"accessible_code_button":true,"overview_branch_and_tag_count":true,"overview_spoofed_commit_banner_react":true}}}</script>
  <div data-target="react-app.reactRoot"><style data-styled="true" data-styled-version="5.3.11">.hOfjFo{padding:0;}/*!sc*/
.oDGAe{max-width:100%;margin-left:auto;margin-right:auto;display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-flex-wrap:wrap;-ms-flex-wrap:wrap;flex-wrap:wrap;}/*!sc*/
.kowOcT{display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-flex:1 1 100%;-ms-flex:1 1 100%;flex:1 1 100%;-webkit-flex-wrap:wrap;-ms-flex-wrap:wrap;flex-wrap:wrap;max-width:100%;}/*!sc*/
.gISSDQ{width:100%;}/*!sc*/
@media screen and (min-width:544px){.gISSDQ{width:100%;}}/*!sc*/
@media screen and (min-width:768px){.gISSDQ{width:auto;}}/*!sc*/
.fLEPlD{display:none;-webkit-order:1;-ms-flex-order:1;order:1;width:100%;margin-left:0;margin-right:0;-webkit-flex-direction:column;-ms-flex-direction:column;flex-direction:column;margin-bottom:0;min-width:0;}/*!sc*/
@media screen and (min-width:544px){.fLEPlD{-webkit-flex-direction:column;-ms-flex-direction:column;flex-direction:column;}}/*!sc*/
@media screen and (min-width:768px){.fLEPlD{width:auto;margin-top:0 !important;margin-bottom:0 !important;position:-webkit-sticky;position:sticky;top:0px;max-height:100vh !important;-webkit-flex-direction:row;-ms-flex-direction:row;flex-direction:row;margin-right:0;height:100vh;}}/*!sc*/
@media print,screen and (max-width:1011px) and (min-width:768px){.fLEPlD{display:none;}}/*!sc*/
.hPvFuC{margin-left:0;margin-right:0;display:none;margin-top:0;}/*!sc*/
@media screen and (min-width:768px){.hPvFuC{margin-left:0 !important;margin-right:0 !important;}}/*!sc*/
.fFSoPl{--pane-min-width:256px;--pane-max-width-diff:511px;--pane-max-width:calc(100vw - var(--pane-max-width-diff));width:100%;padding:0;}/*!sc*/
@media screen and (min-width:544px){}/*!sc*/
@media screen and (min-width:768px){.fFSoPl{width:clamp(var(--pane-min-width),var(--pane-width),var(--pane-max-width));overflow:auto;}}/*!sc*/
@media screen and (min-width:1280px){.fFSoPl{--pane-max-width-diff:959px;}}/*!sc*/
.bTBnTW{height:100%;position:relative;display:none;margin-left:0;}/*!sc*/
.bHLmSv{position:absolute;inset:0 -2px;cursor:col-resize;background-color:transparent;-webkit-transition-delay:0.1s;transition-delay:0.1s;}/*!sc*/
.bHLmSv:hover{background-color:var(--bgColor-neutral-muted,var(--color-neutral-muted,rgba(175,184,193,0.2)));}/*!sc*/
.iKqMNA{display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-flex-direction:column;-ms-flex-direction:column;flex-direction:column;-webkit-order:2;-ms-flex-order:2;order:2;-webkit-flex-basis:0;-ms-flex-preferred-size:0;flex-basis:0;-webkit-box-flex:1;-webkit-flex-grow:1;-ms-flex-positive:1;flex-grow:1;-webkit-flex-shrink:1;-ms-flex-negative:1;flex-shrink:1;min-width:1px;margin-right:auto;}/*!sc*/
@media print{.iKqMNA{display:-webkit-box !important;display:-webkit-flex !important;display:-ms-flexbox !important;display:flex !important;}}/*!sc*/
.FxAyp{width:100%;max-width:100%;margin-left:auto;margin-right:auto;-webkit-box-flex:1;-webkit-flex-grow:1;-ms-flex-positive:1;flex-grow:1;padding:0;}/*!sc*/
.leYMvG{margin-left:auto;margin-right:auto;-webkit-flex-direction:column;-ms-flex-direction:column;flex-direction:column;padding-bottom:40px;max-width:100%;margin-top:0;}/*!sc*/
.KMPzq{display:inherit;}/*!sc*/
.hfKjHv{width:100%;}/*!sc*/
.gZWyZE{display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;gap:8px;-webkit-flex-direction:column;-ms-flex-direction:column;flex-direction:column;width:100%;}/*!sc*/
.dwYKDk{display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-align-items:start;-webkit-box-align:start;-ms-flex-align:start;align-items:start;-webkit-box-pack:justify;-webkit-justify-content:space-between;-ms-flex-pack:justify;justify-content:space-between;gap:8px;}/*!sc*/
.ibcGmb{display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-align-items:start;-webkit-box-align:start;-ms-flex-align:start;align-items:start;min-width:0;}/*!sc*/
.hKaEJF{display:block;margin-right:8px;}/*!sc*/
@media screen and (min-width:1360px){.hKaEJF{display:block;}}/*!sc*/
.XosP{display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;font-size:14px;}/*!sc*/
.gUkoLg{-webkit-box-pack:center;-webkit-justify-content:center;-ms-flex-pack:center;justify-content:center;}/*!sc*/
.hzSPyu{display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;pointer-events:none;}/*!sc*/
.bZBlpz{display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;width:100%;}/*!sc*/
.lhTYNA{margin-right:4px;color:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.dbrgmi{font-size:14px;min-width:0;max-width:125px;overflow:hidden;text-overflow:ellipsis;white-space:nowrap;}/*!sc*/
.dHJiml{-webkit-align-self:center;-ms-flex-item-align:center;align-self:center;display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;padding-left:8px;padding-right:8px;min-width:0;}/*!sc*/
.cEytCf{display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-flex-direction:row;-ms-flex-direction:row;flex-direction:row;font-size:16px;min-width:0;-webkit-flex-shrink:1;-ms-flex-negative:1;flex-shrink:1;-webkit-flex-wrap:wrap;-ms-flex-wrap:wrap;flex-wrap:wrap;max-width:100%;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;}/*!sc*/
.fzFXnm{max-width:100%;}/*!sc*/
.iMnkmv{max-width:100%;list-style:none;display:inline-block;}/*!sc*/
.ghzDag{display:inline-block;max-width:100%;}/*!sc*/
.jGhzSQ{font-weight:600;display:inline-block;max-width:100%;font-size:16px;}/*!sc*/
.faNtbn{min-height:32px;display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-align-items:start;-webkit-box-align:start;-ms-flex-align:start;align-items:start;}/*!sc*/
.fmQaBv{margin-left:4px;margin-right:4px;}/*!sc*/
.dJxjrT{margin-left:16px;margin-right:16px;}/*!sc*/
.eFxKDQ{display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-flex-direction:column;-ms-flex-direction:column;flex-direction:column;}/*!sc*/
.dzCJzi{display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-flex-direction:row;-ms-flex-direction:row;flex-direction:row;-webkit-flex-wrap:wrap;-ms-flex-wrap:wrap;flex-wrap:wrap;-webkit-box-pack:justify;-webkit-justify-content:space-between;-ms-flex-pack:justify;justify-content:space-between;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;gap:8px;min-width:273px;padding:8px;}/*!sc*/
@media screen and (min-width:544px){.dzCJzi{-webkit-flex-wrap:nowrap;-ms-flex-wrap:nowrap;flex-wrap:nowrap;}}/*!sc*/
.ldRxiI{display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-flex-direction:row;-ms-flex-direction:row;flex-direction:row;}/*!sc*/
.fVkfyA{width:100%;height:-webkit-fit-content;height:-moz-fit-content;height:fit-content;min-width:0;margin-right:0;}/*!sc*/
.gNAmSV{height:40px;padding-left:4px;padding-bottom:16px;}/*!sc*/
.jNEwzY{-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;}/*!sc*/
.bsDwxw{font-size:12px;-webkit-flex:auto;-ms-flex:auto;flex:auto;padding-right:16px;color:var(--fgColor-muted,var(--color-fg-muted,#656d76));min-width:0;}/*!sc*/
.jdLMhu{top:0px;z-index:4;background:var(--bgColor-default,var(--color-canvas-default));position:-webkit-sticky;position:sticky;}/*!sc*/
.tOISc{display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-flex-direction:column;-ms-flex-direction:column;flex-direction:column;width:100%;position:absolute;}/*!sc*/
.hqwSEx{display:none;min-width:0;padding-top:8px;padding-bottom:8px;}/*!sc*/
.bDVoEr{display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;overflow:hidden;margin-left:8px;margin-right:8px;-webkit-flex-direction:row;-ms-flex-direction:row;flex-direction:row;-webkit-box-pack:justify;-webkit-justify-content:space-between;-ms-flex-pack:justify;justify-content:space-between;width:100%;}/*!sc*/
.kYLlPM{display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;}/*!sc*/
.gYjEmn{margin-left:4px;margin-right:8px;}/*!sc*/
.kGqOLL{text-overflow:ellipsis;overflow:hidden;display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;}/*!sc*/
.fHind{display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-flex-direction:row;-ms-flex-direction:row;flex-direction:row;font-size:14px;min-width:0;-webkit-flex-shrink:1;-ms-flex-negative:1;flex-shrink:1;-webkit-flex-wrap:wrap;-ms-flex-wrap:wrap;flex-wrap:wrap;max-width:100%;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;}/*!sc*/
.dnZoUW{font-weight:600;display:inline-block;max-width:100%;font-size:14px;}/*!sc*/
.kTvpNk{padding-left:8px;padding-top:8px;padding-bottom:8px;display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-flex:1;-ms-flex:1;flex:1;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:justify;-webkit-justify-content:space-between;-ms-flex-pack:justify;justify-content:space-between;background-color:var(--bgColor-muted,var(--color-canvas-subtle,#f6f8fa));border:1px solid var(--borderColor-default,var(--color-border-default));border-radius:6px 6px 0px 0px;}/*!sc*/
.iNMjfP{display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;gap:8px;min-width:0;}/*!sc*/
.fefCSX{display:block;position:relative;-webkit-box-flex:1;-webkit-flex-grow:1;-ms-flex-positive:1;flex-grow:1;margin-top:-1px;margin-bottom:-1px;--separator-color:transparent;}/*!sc*/
.fefCSX:not(:last-child){margin-right:1px;}/*!sc*/
.fefCSX:not(:last-child):after{background-color:var(--separator-color);content:"";position:absolute;right:-2px;top:8px;bottom:8px;width:1px;}/*!sc*/
.fefCSX:focus-within:has(:focus-visible){--separator-color:transparent;}/*!sc*/
.fefCSX:first-child{margin-left:-1px;}/*!sc*/
.fefCSX:last-child{margin-right:-1px;}/*!sc*/
.idgUkN{display:block;position:relative;-webkit-box-flex:1;-webkit-flex-grow:1;-ms-flex-positive:1;flex-grow:1;margin-top:-1px;margin-bottom:-1px;--separator-color:var(--borderColor-default,var(--color-border-default,#d0d7de));}/*!sc*/
.idgUkN:not(:last-child){margin-right:1px;}/*!sc*/
.idgUkN:not(:last-child):after{background-color:var(--separator-color);content:"";position:absolute;right:-2px;top:8px;bottom:8px;width:1px;}/*!sc*/
.idgUkN:focus-within:has(:focus-visible){--separator-color:transparent;}/*!sc*/
.idgUkN:first-child{margin-left:-1px;}/*!sc*/
.idgUkN:last-child{margin-right:-1px;}/*!sc*/
.kcLCKF{display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;gap:8px;margin-right:8px;}/*!sc*/
.kVWtTz{gap:8px;}/*!sc*/
.hGyMdv{border:1px solid;border-top:none;border-color:var(--borderColor-default,var(--color-border-default,#d0d7de));border-radius:0px 0px 6px 6px;min-width:273px;}/*!sc*/
.dceWRL{background-color:var(--bgColor-default,var(--color-canvas-default));border:0px;border-width:0;border-radius:0px 0px 6px 6px;padding:0;min-width:0;margin-top:46px;}/*!sc*/
.iyVTmu{background-color:var(--bgColor-muted,var(--color-canvas-subtle));border-bottom:1px solid var(--borderColor-default,var(--color-border-default));position:relative;padding-left:16px;padding-right:16px;padding-top:8px;padding-bottom:8px;}/*!sc*/
.cCoXib{position:fixed;top:0;right:0;height:100%;width:15px;-webkit-transition:-webkit-transform 0.3s;-webkit-transition:transform 0.3s;transition:transform 0.3s;z-index:1;}/*!sc*/
.cCoXib:hover{-webkit-transform:scaleX(1.5);-ms-transform:scaleX(1.5);transform:scaleX(1.5);}/*!sc*/
.fgsa-DI{display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-flex-direction:column;-ms-flex-direction:column;flex-direction:column;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;padding-top:16px;padding-bottom:16px;}/*!sc*/
.fTrdWs{display:-webkit-inline-box;display:-webkit-inline-flex;display:-ms-inline-flexbox;display:inline-flex;}/*!sc*/
data-styled.g1[id="Box-sc-g0xbh4-0"]{content:"hOfjFo,oDGAe,kowOcT,gISSDQ,fLEPlD,hPvFuC,fFSoPl,bTBnTW,bHLmSv,iKqMNA,FxAyp,leYMvG,KMPzq,hfKjHv,gZWyZE,dwYKDk,ibcGmb,hKaEJF,XosP,gUkoLg,hzSPyu,bZBlpz,lhTYNA,dbrgmi,dHJiml,cEytCf,fzFXnm,iMnkmv,ghzDag,jGhzSQ,faNtbn,fmQaBv,dJxjrT,eFxKDQ,dzCJzi,ldRxiI,fVkfyA,gNAmSV,jNEwzY,bsDwxw,jdLMhu,tOISc,hqwSEx,bDVoEr,kYLlPM,gYjEmn,kGqOLL,fHind,dnZoUW,kTvpNk,iNMjfP,fefCSX,idgUkN,kcLCKF,kVWtTz,hGyMdv,dceWRL,iyVTmu,cCoXib,fgsa-DI,fTrdWs,"}/*!sc*/
body[data-page-layout-dragging="true"]{cursor:col-resize;}/*!sc*/
body[data-page-layout-dragging="true"] *{-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none;}/*!sc*/
data-styled.g2[id="sc-global-gbKrvU1"]{content:"sc-global-gbKrvU1,"}/*!sc*/
.iuEHTz{color:var(--fgColor-accent,var(--color-accent-fg,#0969da));-webkit-text-decoration:none;text-decoration:none;font-weight:600;}/*!sc*/
[data-a11y-link-underlines='true'] .Link__StyledLink-sc-14289xe-0[data-inline='true']{-webkit-text-decoration:underline;text-decoration:underline;}/*!sc*/
.iuEHTz:hover{-webkit-text-decoration:underline;text-decoration:underline;}/*!sc*/
.iuEHTz:is(button){display:inline-block;padding:0;font-size:inherit;white-space:nowrap;cursor:pointer;-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none;background-color:transparent;border:0;-webkit-appearance:none;-moz-appearance:none;appearance:none;}/*!sc*/
data-styled.g3[id="Link__StyledLink-sc-14289xe-0"]{content:"iuEHTz,"}/*!sc*/
.eMMFM{min-width:0;}/*!sc*/
.eMMFM:where([data-size='small']){font-size:var(--text-body-size-small,0.75rem);line-height:var(--text-body-lineHeight-small,1.6666);}/*!sc*/
.eMMFM:where([data-size='medium']){font-size:var(--text-body-size-medium,0.875rem);line-height:var(--text-body-lineHeight-medium,1.4285);}/*!sc*/
.eMMFM:where([data-size='large']){font-size:var(--text-body-size-large,1rem);line-height:var(--text-body-lineHeight-large,1.5);}/*!sc*/
.eMMFM:where([data-weight='light']){font-weight:var(--base-text-weight-light,300);}/*!sc*/
.eMMFM:where([data-weight='normal']){font-weight:var(--base-text-weight-normal,400);}/*!sc*/
.eMMFM:where([data-weight='medium']){font-weight:var(--base-text-weight-medium,500);}/*!sc*/
.eMMFM:where([data-weight='semibold']){font-weight:var(--base-text-weight-semibold,600);}/*!sc*/
.HlHVj{padding-left:4px;padding-right:4px;font-weight:400;color:var(--fgColor-muted,var(--color-fg-muted,#656d76));font-size:16px;}/*!sc*/
.HlHVj:where([data-size='small']){font-size:var(--text-body-size-small,0.75rem);line-height:var(--text-body-lineHeight-small,1.6666);}/*!sc*/
.HlHVj:where([data-size='medium']){font-size:var(--text-body-size-medium,0.875rem);line-height:var(--text-body-lineHeight-medium,1.4285);}/*!sc*/
.HlHVj:where([data-size='large']){font-size:var(--text-body-size-large,1rem);line-height:var(--text-body-lineHeight-large,1.5);}/*!sc*/
.HlHVj:where([data-weight='light']){font-weight:var(--base-text-weight-light,300);}/*!sc*/
.HlHVj:where([data-weight='normal']){font-weight:var(--base-text-weight-normal,400);}/*!sc*/
.HlHVj:where([data-weight='medium']){font-weight:var(--base-text-weight-medium,500);}/*!sc*/
.HlHVj:where([data-weight='semibold']){font-weight:var(--base-text-weight-semibold,600);}/*!sc*/
.lauzFl{padding-left:4px;padding-right:4px;font-weight:400;color:var(--fgColor-muted,var(--color-fg-muted,#656d76));font-size:14px;}/*!sc*/
.lauzFl:where([data-size='small']){font-size:var(--text-body-size-small,0.75rem);line-height:var(--text-body-lineHeight-small,1.6666);}/*!sc*/
.lauzFl:where([data-size='medium']){font-size:var(--text-body-size-medium,0.875rem);line-height:var(--text-body-lineHeight-medium,1.4285);}/*!sc*/
.lauzFl:where([data-size='large']){font-size:var(--text-body-size-large,1rem);line-height:var(--text-body-lineHeight-large,1.5);}/*!sc*/
.lauzFl:where([data-weight='light']){font-weight:var(--base-text-weight-light,300);}/*!sc*/
.lauzFl:where([data-weight='normal']){font-weight:var(--base-text-weight-normal,400);}/*!sc*/
.lauzFl:where([data-weight='medium']){font-weight:var(--base-text-weight-medium,500);}/*!sc*/
.lauzFl:where([data-weight='semibold']){font-weight:var(--base-text-weight-semibold,600);}/*!sc*/
data-styled.g6[id="Text__StyledText-sc-17v1xeu-0"]{content:"eMMFM,HlHVj,lauzFl,"}/*!sc*/
.kBQCgV{border-radius:6px;border:1px solid;border-color:transparent;font-family:inherit;font-weight:500;font-size:14px;cursor:pointer;-webkit-appearance:none;-moz-appearance:none;appearance:none;-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none;-webkit-text-decoration:none;text-decoration:none;text-align:center;display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:justify;-webkit-justify-content:space-between;-ms-flex-pack:justify;justify-content:space-between;height:32px;padding:0 12px;gap:8px;min-width:-webkit-max-content;min-width:-moz-max-content;min-width:max-content;-webkit-transition:80ms cubic-bezier(0.65,0,0.35,1);transition:80ms cubic-bezier(0.65,0,0.35,1);-webkit-transition-property:color,fill,background-color,border-color;transition-property:color,fill,background-color,border-color;color:var(--button-invisible-fgColor-rest,var(--button-default-fgColor-rest,var(--color-btn-text,#24292f)));background-color:transparent;box-shadow:none;}/*!sc*/
.kBQCgV:focus:not(:disabled){box-shadow:none;outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-2px;}/*!sc*/
.kBQCgV:focus:not(:disabled):not(:focus-visible){outline:solid 1px transparent;}/*!sc*/
.kBQCgV:focus-visible:not(:disabled){box-shadow:none;outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-2px;}/*!sc*/
.kBQCgV[href]{display:-webkit-inline-box;display:-webkit-inline-flex;display:-ms-inline-flexbox;display:inline-flex;}/*!sc*/
.kBQCgV[href]:hover{-webkit-text-decoration:none;text-decoration:none;}/*!sc*/
.kBQCgV:hover{-webkit-transition-duration:80ms;transition-duration:80ms;}/*!sc*/
.kBQCgV:active{-webkit-transition:none;transition:none;}/*!sc*/
.kBQCgV[data-inactive]{cursor:auto;}/*!sc*/
.kBQCgV:disabled{cursor:not-allowed;box-shadow:none;color:var(--fgColor-disabled,var(--color-primer-fg-disabled,#8c959f));background-color:var(--button-invisible-bgColor-disabled,transparent);}/*!sc*/
.kBQCgV:disabled [data-component=ButtonCounter],.kBQCgV:disabled [data-component="leadingVisual"],.kBQCgV:disabled [data-component="trailingAction"]{color:inherit;}/*!sc*/
@media (forced-colors:active){.kBQCgV:focus{outline:solid 1px transparent;}}/*!sc*/
.kBQCgV [data-component=ButtonCounter]{font-size:12px;}/*!sc*/
.kBQCgV[data-component=IconButton]{display:inline-grid;padding:unset;place-content:center;width:32px;min-width:unset;}/*!sc*/
.kBQCgV[data-size="small"]{padding:0 8px;height:28px;gap:4px;font-size:12px;}/*!sc*/
.kBQCgV[data-size="small"] [data-component="text"]{line-height:1.6666667;}/*!sc*/
.kBQCgV[data-size="small"] [data-component=ButtonCounter]{font-size:12px;}/*!sc*/
.kBQCgV[data-size="small"] [data-component="buttonContent"] > :not(:last-child){margin-right:4px;}/*!sc*/
.kBQCgV[data-size="small"][data-component=IconButton]{width:28px;padding:unset;}/*!sc*/
.kBQCgV[data-size="large"]{padding:0 16px;height:40px;gap:8px;}/*!sc*/
.kBQCgV[data-size="large"] [data-component="buttonContent"] > :not(:last-child){margin-right:8px;}/*!sc*/
.kBQCgV[data-size="large"][data-component=IconButton]{width:40px;padding:unset;}/*!sc*/
.kBQCgV[data-block="block"]{width:100%;}/*!sc*/
.kBQCgV[data-label-wrap="true"]{min-width:-webkit-fit-content;min-width:-moz-fit-content;min-width:fit-content;height:unset;min-height:var(--control-medium-size,2rem);}/*!sc*/
.kBQCgV[data-label-wrap="true"] [data-component="buttonContent"]{-webkit-flex:1 1 auto;-ms-flex:1 1 auto;flex:1 1 auto;-webkit-align-self:stretch;-ms-flex-item-align:stretch;align-self:stretch;padding-block:calc(var(--control-medium-paddingBlock,0.375rem) - 2px);}/*!sc*/
.kBQCgV[data-label-wrap="true"] [data-component="text"]{white-space:unset;word-break:break-word;}/*!sc*/
.kBQCgV[data-label-wrap="true"][data-size="small"]{height:unset;min-height:var(--control-small-size,1.75rem);}/*!sc*/
.kBQCgV[data-label-wrap="true"][data-size="small"] [data-component="buttonContent"]{padding-block:calc(var(--control-small-paddingBlock,0.25rem) - 2px);}/*!sc*/
.kBQCgV[data-label-wrap="true"][data-size="large"]{height:unset;min-height:var(--control-large-size,2.5rem);padding-inline:var(--control-large-paddingInline-spacious,1rem);}/*!sc*/
.kBQCgV[data-label-wrap="true"][data-size="large"] [data-component="buttonContent"]{padding-block:calc(var(--control-large-paddingBlock,0.625rem) - 2px);}/*!sc*/
.kBQCgV[data-inactive]:not([disabled]){background-color:var(--button-inactive-bgColor,var(--button-inactive-bgColor-rest,var(--color-btn-inactive-bg,#eaeef2)));border-color:var(--button-inactive-bgColor,var(--button-inactive-bgColor-rest,var(--color-btn-inactive-bg,#eaeef2)));color:var(--button-inactive-fgColor,var(--button-inactive-fgColor-rest,var(--color-btn-inactive-text,#57606a)));}/*!sc*/
.kBQCgV[data-inactive]:not([disabled]):focus-visible{box-shadow:none;}/*!sc*/
.kBQCgV [data-component="leadingVisual"]{grid-area:leadingVisual;color:var(--button-invisible-iconColor-rest,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.kBQCgV [data-component="text"]{grid-area:text;line-height:1.4285714;white-space:nowrap;}/*!sc*/
.kBQCgV [data-component="trailingVisual"]{grid-area:trailingVisual;color:var(--button-invisible-iconColor-rest,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.kBQCgV [data-component="trailingAction"]{margin-right:-4px;color:var(--button-invisible-iconColor-rest,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.kBQCgV [data-component="buttonContent"]{-webkit-flex:1 0 auto;-ms-flex:1 0 auto;flex:1 0 auto;display:grid;grid-template-areas:"leadingVisual text trailingVisual";grid-template-columns:min-content minmax(0,auto) min-content;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-align-content:center;-ms-flex-line-pack:center;align-content:center;}/*!sc*/
.kBQCgV [data-component="buttonContent"] > :not(:last-child){margin-right:8px;}/*!sc*/
.kBQCgV [data-component="loadingSpinner"]{grid-area:text;margin-right:0px !important;place-self:center;color:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.kBQCgV [data-component="loadingSpinner"] + [data-component="text"]{visibility:hidden;}/*!sc*/
.kBQCgV:hover:not([disabled]){background-color:var(--control-transparent-bgColor-hover,var(--color-action-list-item-default-hover-bg,rgba(208,215,222,0.32)));}/*!sc*/
.kBQCgV:active:not([disabled]){background-color:var(--control-transparent-bgColor-active,var(--color-action-list-item-default-active-bg,rgba(208,215,222,0.48)));}/*!sc*/
.kBQCgV[aria-expanded=true]{background-color:var(--control-transparent-bgColor-selected,var(--color-action-list-item-default-selected-bg,rgba(208,215,222,0.24)));}/*!sc*/
.kBQCgV[data-component="IconButton"][data-no-visuals]{color:var(--button-invisible-iconColor-rest,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.kBQCgV[data-no-visuals]{color:var(--button-invisible-fgColor-rest,var(--button-default-fgColor-rest,var(--color-btn-text,#24292f)));}/*!sc*/
.kBQCgV:has([data-component="ButtonCounter"]){color:var(--button-invisible-fgColor-rest,var(--button-default-fgColor-rest,var(--color-btn-text,#24292f)));}/*!sc*/
.kBQCgV:disabled[data-no-visuals]{color:var(--fgColor-disabled,var(--color-primer-fg-disabled,#8c959f));}/*!sc*/
.kBQCgV:disabled[data-no-visuals] [data-component=ButtonCounter]{color:inherit;}/*!sc*/
.kBQCgV[data-size="medium"]{color:var(--fgColor-muted,var(--color-fg-muted,#656d76));padding-left:8px;padding-right:8px;display:none;}/*!sc*/
@media screen and (max-width:768px){.kBQCgV[data-size="medium"]{display:block;}}/*!sc*/
.dPmZyJ{border-radius:6px;border:1px solid;border-color:transparent;font-family:inherit;font-weight:500;font-size:14px;cursor:pointer;-webkit-appearance:none;-moz-appearance:none;appearance:none;-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none;-webkit-text-decoration:none;text-decoration:none;text-align:center;display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:justify;-webkit-justify-content:space-between;-ms-flex-pack:justify;justify-content:space-between;height:32px;padding:0 12px;gap:8px;min-width:-webkit-max-content;min-width:-moz-max-content;min-width:max-content;-webkit-transition:80ms cubic-bezier(0.65,0,0.35,1);transition:80ms cubic-bezier(0.65,0,0.35,1);-webkit-transition-property:color,fill,background-color,border-color;transition-property:color,fill,background-color,border-color;color:var(--button-invisible-fgColor-rest,var(--button-default-fgColor-rest,var(--color-btn-text,#24292f)));background-color:transparent;box-shadow:none;}/*!sc*/
.dPmZyJ:focus:not(:disabled){box-shadow:none;outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-2px;}/*!sc*/
.dPmZyJ:focus:not(:disabled):not(:focus-visible){outline:solid 1px transparent;}/*!sc*/
.dPmZyJ:focus-visible:not(:disabled){box-shadow:none;outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-2px;}/*!sc*/
.dPmZyJ[href]{display:-webkit-inline-box;display:-webkit-inline-flex;display:-ms-inline-flexbox;display:inline-flex;}/*!sc*/
.dPmZyJ[href]:hover{-webkit-text-decoration:none;text-decoration:none;}/*!sc*/
.dPmZyJ:hover{-webkit-transition-duration:80ms;transition-duration:80ms;}/*!sc*/
.dPmZyJ:active{-webkit-transition:none;transition:none;}/*!sc*/
.dPmZyJ[data-inactive]{cursor:auto;}/*!sc*/
.dPmZyJ:disabled{cursor:not-allowed;box-shadow:none;color:var(--fgColor-disabled,var(--color-primer-fg-disabled,#8c959f));background-color:var(--button-invisible-bgColor-disabled,transparent);}/*!sc*/
.dPmZyJ:disabled [data-component=ButtonCounter],.dPmZyJ:disabled [data-component="leadingVisual"],.dPmZyJ:disabled [data-component="trailingAction"]{color:inherit;}/*!sc*/
@media (forced-colors:active){.dPmZyJ:focus{outline:solid 1px transparent;}}/*!sc*/
.dPmZyJ [data-component=ButtonCounter]{font-size:12px;}/*!sc*/
.dPmZyJ[data-component=IconButton]{display:inline-grid;padding:unset;place-content:center;width:32px;min-width:unset;}/*!sc*/
.dPmZyJ[data-size="small"]{padding:0 8px;height:28px;gap:4px;font-size:12px;}/*!sc*/
.dPmZyJ[data-size="small"] [data-component="text"]{line-height:1.6666667;}/*!sc*/
.dPmZyJ[data-size="small"] [data-component=ButtonCounter]{font-size:12px;}/*!sc*/
.dPmZyJ[data-size="small"] [data-component="buttonContent"] > :not(:last-child){margin-right:4px;}/*!sc*/
.dPmZyJ[data-size="small"][data-component=IconButton]{width:28px;padding:unset;}/*!sc*/
.dPmZyJ[data-size="large"]{padding:0 16px;height:40px;gap:8px;}/*!sc*/
.dPmZyJ[data-size="large"] [data-component="buttonContent"] > :not(:last-child){margin-right:8px;}/*!sc*/
.dPmZyJ[data-size="large"][data-component=IconButton]{width:40px;padding:unset;}/*!sc*/
.dPmZyJ[data-block="block"]{width:100%;}/*!sc*/
.dPmZyJ[data-label-wrap="true"]{min-width:-webkit-fit-content;min-width:-moz-fit-content;min-width:fit-content;height:unset;min-height:var(--control-medium-size,2rem);}/*!sc*/
.dPmZyJ[data-label-wrap="true"] [data-component="buttonContent"]{-webkit-flex:1 1 auto;-ms-flex:1 1 auto;flex:1 1 auto;-webkit-align-self:stretch;-ms-flex-item-align:stretch;align-self:stretch;padding-block:calc(var(--control-medium-paddingBlock,0.375rem) - 2px);}/*!sc*/
.dPmZyJ[data-label-wrap="true"] [data-component="text"]{white-space:unset;word-break:break-word;}/*!sc*/
.dPmZyJ[data-label-wrap="true"][data-size="small"]{height:unset;min-height:var(--control-small-size,1.75rem);}/*!sc*/
.dPmZyJ[data-label-wrap="true"][data-size="small"] [data-component="buttonContent"]{padding-block:calc(var(--control-small-paddingBlock,0.25rem) - 2px);}/*!sc*/
.dPmZyJ[data-label-wrap="true"][data-size="large"]{height:unset;min-height:var(--control-large-size,2.5rem);padding-inline:var(--control-large-paddingInline-spacious,1rem);}/*!sc*/
.dPmZyJ[data-label-wrap="true"][data-size="large"] [data-component="buttonContent"]{padding-block:calc(var(--control-large-paddingBlock,0.625rem) - 2px);}/*!sc*/
.dPmZyJ[data-inactive]:not([disabled]){background-color:var(--button-inactive-bgColor,var(--button-inactive-bgColor-rest,var(--color-btn-inactive-bg,#eaeef2)));border-color:var(--button-inactive-bgColor,var(--button-inactive-bgColor-rest,var(--color-btn-inactive-bg,#eaeef2)));color:var(--button-inactive-fgColor,var(--button-inactive-fgColor-rest,var(--color-btn-inactive-text,#57606a)));}/*!sc*/
.dPmZyJ[data-inactive]:not([disabled]):focus-visible{box-shadow:none;}/*!sc*/
.dPmZyJ [data-component="leadingVisual"]{grid-area:leadingVisual;color:var(--button-invisible-iconColor-rest,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.dPmZyJ [data-component="text"]{grid-area:text;line-height:1.4285714;white-space:nowrap;}/*!sc*/
.dPmZyJ [data-component="trailingVisual"]{grid-area:trailingVisual;color:var(--button-invisible-iconColor-rest,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.dPmZyJ [data-component="trailingAction"]{margin-right:-4px;color:var(--button-invisible-iconColor-rest,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.dPmZyJ [data-component="buttonContent"]{-webkit-flex:1 0 auto;-ms-flex:1 0 auto;flex:1 0 auto;display:grid;grid-template-areas:"leadingVisual text trailingVisual";grid-template-columns:min-content minmax(0,auto) min-content;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-align-content:center;-ms-flex-line-pack:center;align-content:center;}/*!sc*/
.dPmZyJ [data-component="buttonContent"] > :not(:last-child){margin-right:8px;}/*!sc*/
.dPmZyJ [data-component="loadingSpinner"]{grid-area:text;margin-right:0px !important;place-self:center;color:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.dPmZyJ [data-component="loadingSpinner"] + [data-component="text"]{visibility:hidden;}/*!sc*/
.dPmZyJ:hover:not([disabled]){background-color:var(--control-transparent-bgColor-hover,var(--color-action-list-item-default-hover-bg,rgba(208,215,222,0.32)));}/*!sc*/
.dPmZyJ:active:not([disabled]){background-color:var(--control-transparent-bgColor-active,var(--color-action-list-item-default-active-bg,rgba(208,215,222,0.48)));}/*!sc*/
.dPmZyJ[aria-expanded=true]{background-color:var(--control-transparent-bgColor-selected,var(--color-action-list-item-default-selected-bg,rgba(208,215,222,0.24)));}/*!sc*/
.dPmZyJ[data-component="IconButton"][data-no-visuals]{color:var(--button-invisible-iconColor-rest,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.dPmZyJ[data-no-visuals]{color:var(--button-invisible-fgColor-rest,var(--button-default-fgColor-rest,var(--color-btn-text,#24292f)));}/*!sc*/
.dPmZyJ:has([data-component="ButtonCounter"]){color:var(--button-invisible-fgColor-rest,var(--button-default-fgColor-rest,var(--color-btn-text,#24292f)));}/*!sc*/
.dPmZyJ:disabled[data-no-visuals]{color:var(--fgColor-disabled,var(--color-primer-fg-disabled,#8c959f));}/*!sc*/
.dPmZyJ:disabled[data-no-visuals] [data-component=ButtonCounter]{color:inherit;}/*!sc*/
.iQGjqs{border-radius:6px;border:1px solid;border-color:var(--button-default-borderColor-rest,var(--button-default-borderColor-rest,var(--color-btn-border,rgba(31,35,40,0.15))));font-family:inherit;font-weight:500;font-size:14px;cursor:pointer;-webkit-appearance:none;-moz-appearance:none;appearance:none;-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none;-webkit-text-decoration:none;text-decoration:none;text-align:center;display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:justify;-webkit-justify-content:space-between;-ms-flex-pack:justify;justify-content:space-between;height:32px;padding:0 12px;gap:8px;min-width:-webkit-max-content;min-width:-moz-max-content;min-width:max-content;-webkit-transition:80ms cubic-bezier(0.65,0,0.35,1);transition:80ms cubic-bezier(0.65,0,0.35,1);-webkit-transition-property:color,fill,background-color,border-color;transition-property:color,fill,background-color,border-color;color:var(--button-default-fgColor-rest,var(--color-btn-text,#24292f));background-color:var(--button-default-bgColor-rest,var(--color-btn-bg,#f6f8fa));box-shadow:var(--button-default-shadow-resting,var(--color-btn-shadow,0 1px 0 rgba(31,35,40,0.04))),var(--button-default-shadow-inset,var(--color-btn-inset-shadow,inset 0 1px 0 rgba(255,255,255,0.25)));}/*!sc*/
.iQGjqs:focus:not(:disabled){box-shadow:none;outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-2px;}/*!sc*/
.iQGjqs:focus:not(:disabled):not(:focus-visible){outline:solid 1px transparent;}/*!sc*/
.iQGjqs:focus-visible:not(:disabled){box-shadow:none;outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-2px;}/*!sc*/
.iQGjqs[href]{display:-webkit-inline-box;display:-webkit-inline-flex;display:-ms-inline-flexbox;display:inline-flex;}/*!sc*/
.iQGjqs[href]:hover{-webkit-text-decoration:none;text-decoration:none;}/*!sc*/
.iQGjqs:hover{-webkit-transition-duration:80ms;transition-duration:80ms;}/*!sc*/
.iQGjqs:active{-webkit-transition:none;transition:none;}/*!sc*/
.iQGjqs[data-inactive]{cursor:auto;}/*!sc*/
.iQGjqs:disabled{cursor:not-allowed;box-shadow:none;color:var(--fgColor-disabled,var(--color-primer-fg-disabled,#8c959f));border-color:var(--button-default-borderColor-disabled,var(--button-default-borderColor-rest,var(--color-btn-border,rgba(31,35,40,0.15))));background-color:var(--button-default-bgColor-disabled,var(--control-bgColor-disabled,var(--color-input-disabled-bg,rgba(175,184,193,0.2))));}/*!sc*/
.iQGjqs:disabled [data-component=ButtonCounter]{color:inherit;}/*!sc*/
@media (forced-colors:active){.iQGjqs:focus{outline:solid 1px transparent;}}/*!sc*/
.iQGjqs [data-component=ButtonCounter]{font-size:12px;background-color:var(--buttonCounter-default-bgColor-rest,var(--color-btn-counter-bg,rgba(31,35,40,0.08)));}/*!sc*/
.iQGjqs[data-component=IconButton]{display:inline-grid;padding:unset;place-content:center;width:32px;min-width:unset;}/*!sc*/
.iQGjqs[data-size="small"]{padding:0 8px;height:28px;gap:4px;font-size:12px;}/*!sc*/
.iQGjqs[data-size="small"] [data-component="text"]{line-height:1.6666667;}/*!sc*/
.iQGjqs[data-size="small"] [data-component=ButtonCounter]{font-size:12px;}/*!sc*/
.iQGjqs[data-size="small"] [data-component="buttonContent"] > :not(:last-child){margin-right:4px;}/*!sc*/
.iQGjqs[data-size="small"][data-component=IconButton]{width:28px;padding:unset;}/*!sc*/
.iQGjqs[data-size="large"]{padding:0 16px;height:40px;gap:8px;}/*!sc*/
.iQGjqs[data-size="large"] [data-component="buttonContent"] > :not(:last-child){margin-right:8px;}/*!sc*/
.iQGjqs[data-size="large"][data-component=IconButton]{width:40px;padding:unset;}/*!sc*/
.iQGjqs[data-block="block"]{width:100%;}/*!sc*/
.iQGjqs[data-label-wrap="true"]{min-width:-webkit-fit-content;min-width:-moz-fit-content;min-width:fit-content;height:unset;min-height:var(--control-medium-size,2rem);}/*!sc*/
.iQGjqs[data-label-wrap="true"] [data-component="buttonContent"]{-webkit-flex:1 1 auto;-ms-flex:1 1 auto;flex:1 1 auto;-webkit-align-self:stretch;-ms-flex-item-align:stretch;align-self:stretch;padding-block:calc(var(--control-medium-paddingBlock,0.375rem) - 2px);}/*!sc*/
.iQGjqs[data-label-wrap="true"] [data-component="text"]{white-space:unset;word-break:break-word;}/*!sc*/
.iQGjqs[data-label-wrap="true"][data-size="small"]{height:unset;min-height:var(--control-small-size,1.75rem);}/*!sc*/
.iQGjqs[data-label-wrap="true"][data-size="small"] [data-component="buttonContent"]{padding-block:calc(var(--control-small-paddingBlock,0.25rem) - 2px);}/*!sc*/
.iQGjqs[data-label-wrap="true"][data-size="large"]{height:unset;min-height:var(--control-large-size,2.5rem);padding-inline:var(--control-large-paddingInline-spacious,1rem);}/*!sc*/
.iQGjqs[data-label-wrap="true"][data-size="large"] [data-component="buttonContent"]{padding-block:calc(var(--control-large-paddingBlock,0.625rem) - 2px);}/*!sc*/
.iQGjqs[data-inactive]:not([disabled]){background-color:var(--button-inactive-bgColor,var(--button-inactive-bgColor-rest,var(--color-btn-inactive-bg,#eaeef2)));border-color:var(--button-inactive-bgColor,var(--button-inactive-bgColor-rest,var(--color-btn-inactive-bg,#eaeef2)));color:var(--button-inactive-fgColor,var(--button-inactive-fgColor-rest,var(--color-btn-inactive-text,#57606a)));}/*!sc*/
.iQGjqs[data-inactive]:not([disabled]):focus-visible{box-shadow:none;}/*!sc*/
.iQGjqs [data-component="leadingVisual"]{grid-area:leadingVisual;}/*!sc*/
.iQGjqs [data-component="text"]{grid-area:text;line-height:1.4285714;white-space:nowrap;}/*!sc*/
.iQGjqs [data-component="trailingVisual"]{grid-area:trailingVisual;}/*!sc*/
.iQGjqs [data-component="trailingAction"]{margin-right:-4px;}/*!sc*/
.iQGjqs [data-component="buttonContent"]{-webkit-flex:1 0 auto;-ms-flex:1 0 auto;flex:1 0 auto;display:grid;grid-template-areas:"leadingVisual text trailingVisual";grid-template-columns:min-content minmax(0,auto) min-content;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-align-content:center;-ms-flex-line-pack:center;align-content:center;}/*!sc*/
.iQGjqs [data-component="buttonContent"] > :not(:last-child){margin-right:8px;}/*!sc*/
.iQGjqs [data-component="loadingSpinner"]{grid-area:text;margin-right:0px !important;place-self:center;color:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.iQGjqs [data-component="loadingSpinner"] + [data-component="text"]{visibility:hidden;}/*!sc*/
.iQGjqs:hover:not([disabled]):not([data-inactive]){background-color:var(--button-default-bgColor-hover,var(--color-btn-hover-bg,#f3f4f6));border-color:var(--button-default-borderColor-hover,var(--button-default-borderColor-hover,var(--color-btn-hover-border,rgba(31,35,40,0.15))));}/*!sc*/
.iQGjqs:active:not([disabled]):not([data-inactive]){background-color:var(--button-default-bgColor-active,var(--color-btn-active-bg,hsla(220,14%,93%,1)));border-color:var(--button-default-borderColor-active,var(--button-default-borderColor-active,var(--color-btn-active-border,rgba(31,35,40,0.15))));}/*!sc*/
.iQGjqs[aria-expanded=true]{background-color:var(--button-default-bgColor-active,var(--color-btn-active-bg,hsla(220,14%,93%,1)));border-color:var(--button-default-borderColor-active,var(--button-default-borderColor-active,var(--color-btn-active-border,rgba(31,35,40,0.15))));}/*!sc*/
.iQGjqs [data-component="leadingVisual"],.iQGjqs [data-component="trailingVisual"],.iQGjqs [data-component="trailingAction"]{color:var(--button-color,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.iQGjqs[data-component="IconButton"][data-no-visuals]:not(:disabled){color:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.iQGjqs[data-size="medium"]{display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;}/*!sc*/
.iQGjqs[data-size="medium"] svg{color:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.iQGjqs[data-size="medium"] > span{width:inherit;}/*!sc*/
.iLfocZ{border-radius:6px;border:1px solid;border-color:var(--button-default-borderColor-rest,var(--button-default-borderColor-rest,var(--color-btn-border,rgba(31,35,40,0.15))));font-family:inherit;font-weight:500;font-size:14px;cursor:pointer;-webkit-appearance:none;-moz-appearance:none;appearance:none;-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none;-webkit-text-decoration:none;text-decoration:none;text-align:center;display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:justify;-webkit-justify-content:space-between;-ms-flex-pack:justify;justify-content:space-between;height:32px;padding:0 12px;gap:8px;min-width:-webkit-max-content;min-width:-moz-max-content;min-width:max-content;-webkit-transition:80ms cubic-bezier(0.65,0,0.35,1);transition:80ms cubic-bezier(0.65,0,0.35,1);-webkit-transition-property:color,fill,background-color,border-color;transition-property:color,fill,background-color,border-color;color:var(--button-default-fgColor-rest,var(--color-btn-text,#24292f));background-color:var(--button-default-bgColor-rest,var(--color-btn-bg,#f6f8fa));box-shadow:var(--button-default-shadow-resting,var(--color-btn-shadow,0 1px 0 rgba(31,35,40,0.04))),var(--button-default-shadow-inset,var(--color-btn-inset-shadow,inset 0 1px 0 rgba(255,255,255,0.25)));}/*!sc*/
.iLfocZ:focus:not(:disabled){box-shadow:none;outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-2px;}/*!sc*/
.iLfocZ:focus:not(:disabled):not(:focus-visible){outline:solid 1px transparent;}/*!sc*/
.iLfocZ:focus-visible:not(:disabled){box-shadow:none;outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-2px;}/*!sc*/
.iLfocZ[href]{display:-webkit-inline-box;display:-webkit-inline-flex;display:-ms-inline-flexbox;display:inline-flex;}/*!sc*/
.iLfocZ[href]:hover{-webkit-text-decoration:none;text-decoration:none;}/*!sc*/
.iLfocZ:hover{-webkit-transition-duration:80ms;transition-duration:80ms;}/*!sc*/
.iLfocZ:active{-webkit-transition:none;transition:none;}/*!sc*/
.iLfocZ[data-inactive]{cursor:auto;}/*!sc*/
.iLfocZ:disabled{cursor:not-allowed;box-shadow:none;color:var(--fgColor-disabled,var(--color-primer-fg-disabled,#8c959f));border-color:var(--button-default-borderColor-disabled,var(--button-default-borderColor-rest,var(--color-btn-border,rgba(31,35,40,0.15))));background-color:var(--button-default-bgColor-disabled,var(--control-bgColor-disabled,var(--color-input-disabled-bg,rgba(175,184,193,0.2))));}/*!sc*/
.iLfocZ:disabled [data-component=ButtonCounter]{color:inherit;}/*!sc*/
@media (forced-colors:active){.iLfocZ:focus{outline:solid 1px transparent;}}/*!sc*/
.iLfocZ [data-component=ButtonCounter]{font-size:12px;background-color:var(--buttonCounter-default-bgColor-rest,var(--color-btn-counter-bg,rgba(31,35,40,0.08)));}/*!sc*/
.iLfocZ[data-component=IconButton]{display:inline-grid;padding:unset;place-content:center;width:32px;min-width:unset;}/*!sc*/
.iLfocZ[data-size="small"]{padding:0 8px;height:28px;gap:4px;font-size:12px;}/*!sc*/
.iLfocZ[data-size="small"] [data-component="text"]{line-height:1.6666667;}/*!sc*/
.iLfocZ[data-size="small"] [data-component=ButtonCounter]{font-size:12px;}/*!sc*/
.iLfocZ[data-size="small"] [data-component="buttonContent"] > :not(:last-child){margin-right:4px;}/*!sc*/
.iLfocZ[data-size="small"][data-component=IconButton]{width:28px;padding:unset;}/*!sc*/
.iLfocZ[data-size="large"]{padding:0 16px;height:40px;gap:8px;}/*!sc*/
.iLfocZ[data-size="large"] [data-component="buttonContent"] > :not(:last-child){margin-right:8px;}/*!sc*/
.iLfocZ[data-size="large"][data-component=IconButton]{width:40px;padding:unset;}/*!sc*/
.iLfocZ[data-block="block"]{width:100%;}/*!sc*/
.iLfocZ[data-label-wrap="true"]{min-width:-webkit-fit-content;min-width:-moz-fit-content;min-width:fit-content;height:unset;min-height:var(--control-medium-size,2rem);}/*!sc*/
.iLfocZ[data-label-wrap="true"] [data-component="buttonContent"]{-webkit-flex:1 1 auto;-ms-flex:1 1 auto;flex:1 1 auto;-webkit-align-self:stretch;-ms-flex-item-align:stretch;align-self:stretch;padding-block:calc(var(--control-medium-paddingBlock,0.375rem) - 2px);}/*!sc*/
.iLfocZ[data-label-wrap="true"] [data-component="text"]{white-space:unset;word-break:break-word;}/*!sc*/
.iLfocZ[data-label-wrap="true"][data-size="small"]{height:unset;min-height:var(--control-small-size,1.75rem);}/*!sc*/
.iLfocZ[data-label-wrap="true"][data-size="small"] [data-component="buttonContent"]{padding-block:calc(var(--control-small-paddingBlock,0.25rem) - 2px);}/*!sc*/
.iLfocZ[data-label-wrap="true"][data-size="large"]{height:unset;min-height:var(--control-large-size,2.5rem);padding-inline:var(--control-large-paddingInline-spacious,1rem);}/*!sc*/
.iLfocZ[data-label-wrap="true"][data-size="large"] [data-component="buttonContent"]{padding-block:calc(var(--control-large-paddingBlock,0.625rem) - 2px);}/*!sc*/
.iLfocZ[data-inactive]:not([disabled]){background-color:var(--button-inactive-bgColor,var(--button-inactive-bgColor-rest,var(--color-btn-inactive-bg,#eaeef2)));border-color:var(--button-inactive-bgColor,var(--button-inactive-bgColor-rest,var(--color-btn-inactive-bg,#eaeef2)));color:var(--button-inactive-fgColor,var(--button-inactive-fgColor-rest,var(--color-btn-inactive-text,#57606a)));}/*!sc*/
.iLfocZ[data-inactive]:not([disabled]):focus-visible{box-shadow:none;}/*!sc*/
.iLfocZ [data-component="leadingVisual"]{grid-area:leadingVisual;}/*!sc*/
.iLfocZ [data-component="text"]{grid-area:text;line-height:1.4285714;white-space:nowrap;}/*!sc*/
.iLfocZ [data-component="trailingVisual"]{grid-area:trailingVisual;}/*!sc*/
.iLfocZ [data-component="trailingAction"]{margin-right:-4px;}/*!sc*/
.iLfocZ [data-component="buttonContent"]{-webkit-flex:1 0 auto;-ms-flex:1 0 auto;flex:1 0 auto;display:grid;grid-template-areas:"leadingVisual text trailingVisual";grid-template-columns:min-content minmax(0,auto) min-content;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-align-content:center;-ms-flex-line-pack:center;align-content:center;}/*!sc*/
.iLfocZ [data-component="buttonContent"] > :not(:last-child){margin-right:8px;}/*!sc*/
.iLfocZ [data-component="loadingSpinner"]{grid-area:text;margin-right:0px !important;place-self:center;color:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.iLfocZ [data-component="loadingSpinner"] + [data-component="text"]{visibility:hidden;}/*!sc*/
.iLfocZ:hover:not([disabled]):not([data-inactive]){background-color:var(--button-default-bgColor-hover,var(--color-btn-hover-bg,#f3f4f6));border-color:var(--button-default-borderColor-hover,var(--button-default-borderColor-hover,var(--color-btn-hover-border,rgba(31,35,40,0.15))));}/*!sc*/
.iLfocZ:active:not([disabled]):not([data-inactive]){background-color:var(--button-default-bgColor-active,var(--color-btn-active-bg,hsla(220,14%,93%,1)));border-color:var(--button-default-borderColor-active,var(--button-default-borderColor-active,var(--color-btn-active-border,rgba(31,35,40,0.15))));}/*!sc*/
.iLfocZ[aria-expanded=true]{background-color:var(--button-default-bgColor-active,var(--color-btn-active-bg,hsla(220,14%,93%,1)));border-color:var(--button-default-borderColor-active,var(--button-default-borderColor-active,var(--color-btn-active-border,rgba(31,35,40,0.15))));}/*!sc*/
.iLfocZ [data-component="leadingVisual"],.iLfocZ [data-component="trailingVisual"],.iLfocZ [data-component="trailingAction"]{color:var(--button-color,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.iLfocZ[data-component="IconButton"][data-no-visuals]:not(:disabled){color:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.iLfocZ[data-size="medium"][data-no-visuals]{border-top-left-radius:0;border-bottom-left-radius:0;display:none;}/*!sc*/
.JVsBq{border-radius:6px;border:1px solid;border-color:var(--button-default-borderColor-rest,var(--button-default-borderColor-rest,var(--color-btn-border,rgba(31,35,40,0.15))));font-family:inherit;font-weight:500;font-size:14px;cursor:pointer;-webkit-appearance:none;-moz-appearance:none;appearance:none;-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none;-webkit-text-decoration:none;text-decoration:none;text-align:center;display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:justify;-webkit-justify-content:space-between;-ms-flex-pack:justify;justify-content:space-between;height:32px;padding:0 12px;gap:8px;min-width:-webkit-max-content;min-width:-moz-max-content;min-width:max-content;-webkit-transition:80ms cubic-bezier(0.65,0,0.35,1);transition:80ms cubic-bezier(0.65,0,0.35,1);-webkit-transition-property:color,fill,background-color,border-color;transition-property:color,fill,background-color,border-color;color:var(--button-default-fgColor-rest,var(--color-btn-text,#24292f));background-color:var(--button-default-bgColor-rest,var(--color-btn-bg,#f6f8fa));box-shadow:var(--button-default-shadow-resting,var(--color-btn-shadow,0 1px 0 rgba(31,35,40,0.04))),var(--button-default-shadow-inset,var(--color-btn-inset-shadow,inset 0 1px 0 rgba(255,255,255,0.25)));}/*!sc*/
.JVsBq:focus:not(:disabled){box-shadow:none;outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-2px;}/*!sc*/
.JVsBq:focus:not(:disabled):not(:focus-visible){outline:solid 1px transparent;}/*!sc*/
.JVsBq:focus-visible:not(:disabled){box-shadow:none;outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-2px;}/*!sc*/
.JVsBq[href]{display:-webkit-inline-box;display:-webkit-inline-flex;display:-ms-inline-flexbox;display:inline-flex;}/*!sc*/
.JVsBq[href]:hover{-webkit-text-decoration:none;text-decoration:none;}/*!sc*/
.JVsBq:hover{-webkit-transition-duration:80ms;transition-duration:80ms;}/*!sc*/
.JVsBq:active{-webkit-transition:none;transition:none;}/*!sc*/
.JVsBq[data-inactive]{cursor:auto;}/*!sc*/
.JVsBq:disabled{cursor:not-allowed;box-shadow:none;color:var(--fgColor-disabled,var(--color-primer-fg-disabled,#8c959f));border-color:var(--button-default-borderColor-disabled,var(--button-default-borderColor-rest,var(--color-btn-border,rgba(31,35,40,0.15))));background-color:var(--button-default-bgColor-disabled,var(--control-bgColor-disabled,var(--color-input-disabled-bg,rgba(175,184,193,0.2))));}/*!sc*/
.JVsBq:disabled [data-component=ButtonCounter]{color:inherit;}/*!sc*/
@media (forced-colors:active){.JVsBq:focus{outline:solid 1px transparent;}}/*!sc*/
.JVsBq [data-component=ButtonCounter]{font-size:12px;background-color:var(--buttonCounter-default-bgColor-rest,var(--color-btn-counter-bg,rgba(31,35,40,0.08)));}/*!sc*/
.JVsBq[data-component=IconButton]{display:inline-grid;padding:unset;place-content:center;width:32px;min-width:unset;}/*!sc*/
.JVsBq[data-size="small"]{padding:0 8px;height:28px;gap:4px;font-size:12px;}/*!sc*/
.JVsBq[data-size="small"] [data-component="text"]{line-height:1.6666667;}/*!sc*/
.JVsBq[data-size="small"] [data-component=ButtonCounter]{font-size:12px;}/*!sc*/
.JVsBq[data-size="small"] [data-component="buttonContent"] > :not(:last-child){margin-right:4px;}/*!sc*/
.JVsBq[data-size="small"][data-component=IconButton]{width:28px;padding:unset;}/*!sc*/
.JVsBq[data-size="large"]{padding:0 16px;height:40px;gap:8px;}/*!sc*/
.JVsBq[data-size="large"] [data-component="buttonContent"] > :not(:last-child){margin-right:8px;}/*!sc*/
.JVsBq[data-size="large"][data-component=IconButton]{width:40px;padding:unset;}/*!sc*/
.JVsBq[data-block="block"]{width:100%;}/*!sc*/
.JVsBq[data-label-wrap="true"]{min-width:-webkit-fit-content;min-width:-moz-fit-content;min-width:fit-content;height:unset;min-height:var(--control-medium-size,2rem);}/*!sc*/
.JVsBq[data-label-wrap="true"] [data-component="buttonContent"]{-webkit-flex:1 1 auto;-ms-flex:1 1 auto;flex:1 1 auto;-webkit-align-self:stretch;-ms-flex-item-align:stretch;align-self:stretch;padding-block:calc(var(--control-medium-paddingBlock,0.375rem) - 2px);}/*!sc*/
.JVsBq[data-label-wrap="true"] [data-component="text"]{white-space:unset;word-break:break-word;}/*!sc*/
.JVsBq[data-label-wrap="true"][data-size="small"]{height:unset;min-height:var(--control-small-size,1.75rem);}/*!sc*/
.JVsBq[data-label-wrap="true"][data-size="small"] [data-component="buttonContent"]{padding-block:calc(var(--control-small-paddingBlock,0.25rem) - 2px);}/*!sc*/
.JVsBq[data-label-wrap="true"][data-size="large"]{height:unset;min-height:var(--control-large-size,2.5rem);padding-inline:var(--control-large-paddingInline-spacious,1rem);}/*!sc*/
.JVsBq[data-label-wrap="true"][data-size="large"] [data-component="buttonContent"]{padding-block:calc(var(--control-large-paddingBlock,0.625rem) - 2px);}/*!sc*/
.JVsBq[data-inactive]:not([disabled]){background-color:var(--button-inactive-bgColor,var(--button-inactive-bgColor-rest,var(--color-btn-inactive-bg,#eaeef2)));border-color:var(--button-inactive-bgColor,var(--button-inactive-bgColor-rest,var(--color-btn-inactive-bg,#eaeef2)));color:var(--button-inactive-fgColor,var(--button-inactive-fgColor-rest,var(--color-btn-inactive-text,#57606a)));}/*!sc*/
.JVsBq[data-inactive]:not([disabled]):focus-visible{box-shadow:none;}/*!sc*/
.JVsBq [data-component="leadingVisual"]{grid-area:leadingVisual;}/*!sc*/
.JVsBq [data-component="text"]{grid-area:text;line-height:1.4285714;white-space:nowrap;}/*!sc*/
.JVsBq [data-component="trailingVisual"]{grid-area:trailingVisual;}/*!sc*/
.JVsBq [data-component="trailingAction"]{margin-right:-4px;}/*!sc*/
.JVsBq [data-component="buttonContent"]{-webkit-flex:1 0 auto;-ms-flex:1 0 auto;flex:1 0 auto;display:grid;grid-template-areas:"leadingVisual text trailingVisual";grid-template-columns:min-content minmax(0,auto) min-content;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-align-content:center;-ms-flex-line-pack:center;align-content:center;}/*!sc*/
.JVsBq [data-component="buttonContent"] > :not(:last-child){margin-right:8px;}/*!sc*/
.JVsBq [data-component="loadingSpinner"]{grid-area:text;margin-right:0px !important;place-self:center;color:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.JVsBq [data-component="loadingSpinner"] + [data-component="text"]{visibility:hidden;}/*!sc*/
.JVsBq:hover:not([disabled]):not([data-inactive]){background-color:var(--button-default-bgColor-hover,var(--color-btn-hover-bg,#f3f4f6));border-color:var(--button-default-borderColor-hover,var(--button-default-borderColor-hover,var(--color-btn-hover-border,rgba(31,35,40,0.15))));}/*!sc*/
.JVsBq:active:not([disabled]):not([data-inactive]){background-color:var(--button-default-bgColor-active,var(--color-btn-active-bg,hsla(220,14%,93%,1)));border-color:var(--button-default-borderColor-active,var(--button-default-borderColor-active,var(--color-btn-active-border,rgba(31,35,40,0.15))));}/*!sc*/
.JVsBq[aria-expanded=true]{background-color:var(--button-default-bgColor-active,var(--color-btn-active-bg,hsla(220,14%,93%,1)));border-color:var(--button-default-borderColor-active,var(--button-default-borderColor-active,var(--color-btn-active-border,rgba(31,35,40,0.15))));}/*!sc*/
.JVsBq [data-component="leadingVisual"],.JVsBq [data-component="trailingVisual"],.JVsBq [data-component="trailingAction"]{color:var(--button-color,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.JVsBq[data-component="IconButton"][data-no-visuals]:not(:disabled){color:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.JVsBq[data-size="medium"][data-no-visuals]{color:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.fwExmK{border-radius:6px;border:1px solid;border-color:transparent;font-family:inherit;font-weight:500;font-size:14px;cursor:pointer;-webkit-appearance:none;-moz-appearance:none;appearance:none;-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none;-webkit-text-decoration:none;text-decoration:none;text-align:center;display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:justify;-webkit-justify-content:space-between;-ms-flex-pack:justify;justify-content:space-between;height:32px;padding:0 12px;gap:8px;min-width:-webkit-max-content;min-width:-moz-max-content;min-width:max-content;-webkit-transition:80ms cubic-bezier(0.65,0,0.35,1);transition:80ms cubic-bezier(0.65,0,0.35,1);-webkit-transition-property:color,fill,background-color,border-color;transition-property:color,fill,background-color,border-color;color:var(--button-invisible-fgColor-rest,var(--button-default-fgColor-rest,var(--color-btn-text,#24292f)));background-color:transparent;box-shadow:none;}/*!sc*/
.fwExmK:focus:not(:disabled){box-shadow:none;outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-2px;}/*!sc*/
.fwExmK:focus:not(:disabled):not(:focus-visible){outline:solid 1px transparent;}/*!sc*/
.fwExmK:focus-visible:not(:disabled){box-shadow:none;outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-2px;}/*!sc*/
.fwExmK[href]{display:-webkit-inline-box;display:-webkit-inline-flex;display:-ms-inline-flexbox;display:inline-flex;}/*!sc*/
.fwExmK[href]:hover{-webkit-text-decoration:none;text-decoration:none;}/*!sc*/
.fwExmK:hover{-webkit-transition-duration:80ms;transition-duration:80ms;}/*!sc*/
.fwExmK:active{-webkit-transition:none;transition:none;}/*!sc*/
.fwExmK[data-inactive]{cursor:auto;}/*!sc*/
.fwExmK:disabled{cursor:not-allowed;box-shadow:none;color:var(--fgColor-disabled,var(--color-primer-fg-disabled,#8c959f));background-color:var(--button-invisible-bgColor-disabled,transparent);}/*!sc*/
.fwExmK:disabled [data-component=ButtonCounter],.fwExmK:disabled [data-component="leadingVisual"],.fwExmK:disabled [data-component="trailingAction"]{color:inherit;}/*!sc*/
@media (forced-colors:active){.fwExmK:focus{outline:solid 1px transparent;}}/*!sc*/
.fwExmK [data-component=ButtonCounter]{font-size:12px;}/*!sc*/
.fwExmK[data-component=IconButton]{display:inline-grid;padding:unset;place-content:center;width:32px;min-width:unset;}/*!sc*/
.fwExmK[data-size="small"]{padding:0 8px;height:28px;gap:4px;font-size:12px;color:var(--fgColor-default,var(--color-fg-default,#1F2328));margin-left:8px;}/*!sc*/
.fwExmK[data-size="small"] [data-component="text"]{line-height:1.6666667;}/*!sc*/
.fwExmK[data-size="small"] [data-component=ButtonCounter]{font-size:12px;}/*!sc*/
.fwExmK[data-size="small"] [data-component="buttonContent"] > :not(:last-child){margin-right:4px;}/*!sc*/
.fwExmK[data-size="small"][data-component=IconButton]{width:28px;padding:unset;}/*!sc*/
.fwExmK[data-size="large"]{padding:0 16px;height:40px;gap:8px;}/*!sc*/
.fwExmK[data-size="large"] [data-component="buttonContent"] > :not(:last-child){margin-right:8px;}/*!sc*/
.fwExmK[data-size="large"][data-component=IconButton]{width:40px;padding:unset;}/*!sc*/
.fwExmK[data-block="block"]{width:100%;}/*!sc*/
.fwExmK[data-label-wrap="true"]{min-width:-webkit-fit-content;min-width:-moz-fit-content;min-width:fit-content;height:unset;min-height:var(--control-medium-size,2rem);}/*!sc*/
.fwExmK[data-label-wrap="true"] [data-component="buttonContent"]{-webkit-flex:1 1 auto;-ms-flex:1 1 auto;flex:1 1 auto;-webkit-align-self:stretch;-ms-flex-item-align:stretch;align-self:stretch;padding-block:calc(var(--control-medium-paddingBlock,0.375rem) - 2px);}/*!sc*/
.fwExmK[data-label-wrap="true"] [data-component="text"]{white-space:unset;word-break:break-word;}/*!sc*/
.fwExmK[data-label-wrap="true"][data-size="small"]{height:unset;min-height:var(--control-small-size,1.75rem);}/*!sc*/
.fwExmK[data-label-wrap="true"][data-size="small"] [data-component="buttonContent"]{padding-block:calc(var(--control-small-paddingBlock,0.25rem) - 2px);}/*!sc*/
.fwExmK[data-label-wrap="true"][data-size="large"]{height:unset;min-height:var(--control-large-size,2.5rem);padding-inline:var(--control-large-paddingInline-spacious,1rem);}/*!sc*/
.fwExmK[data-label-wrap="true"][data-size="large"] [data-component="buttonContent"]{padding-block:calc(var(--control-large-paddingBlock,0.625rem) - 2px);}/*!sc*/
.fwExmK[data-inactive]:not([disabled]){background-color:var(--button-inactive-bgColor,var(--button-inactive-bgColor-rest,var(--color-btn-inactive-bg,#eaeef2)));border-color:var(--button-inactive-bgColor,var(--button-inactive-bgColor-rest,var(--color-btn-inactive-bg,#eaeef2)));color:var(--button-inactive-fgColor,var(--button-inactive-fgColor-rest,var(--color-btn-inactive-text,#57606a)));}/*!sc*/
.fwExmK[data-inactive]:not([disabled]):focus-visible{box-shadow:none;}/*!sc*/
.fwExmK [data-component="leadingVisual"]{grid-area:leadingVisual;color:var(--button-invisible-iconColor-rest,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.fwExmK [data-component="text"]{grid-area:text;line-height:1.4285714;white-space:nowrap;}/*!sc*/
.fwExmK [data-component="trailingVisual"]{grid-area:trailingVisual;color:var(--button-invisible-iconColor-rest,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.fwExmK [data-component="trailingAction"]{margin-right:-4px;color:var(--button-invisible-iconColor-rest,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.fwExmK [data-component="buttonContent"]{-webkit-flex:1 0 auto;-ms-flex:1 0 auto;flex:1 0 auto;display:grid;grid-template-areas:"leadingVisual text trailingVisual";grid-template-columns:min-content minmax(0,auto) min-content;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-align-content:center;-ms-flex-line-pack:center;align-content:center;}/*!sc*/
.fwExmK [data-component="buttonContent"] > :not(:last-child){margin-right:8px;}/*!sc*/
.fwExmK [data-component="loadingSpinner"]{grid-area:text;margin-right:0px !important;place-self:center;color:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.fwExmK [data-component="loadingSpinner"] + [data-component="text"]{visibility:hidden;}/*!sc*/
.fwExmK:hover:not([disabled]){background-color:var(--control-transparent-bgColor-hover,var(--color-action-list-item-default-hover-bg,rgba(208,215,222,0.32)));}/*!sc*/
.fwExmK:active:not([disabled]){background-color:var(--control-transparent-bgColor-active,var(--color-action-list-item-default-active-bg,rgba(208,215,222,0.48)));}/*!sc*/
.fwExmK[aria-expanded=true]{background-color:var(--control-transparent-bgColor-selected,var(--color-action-list-item-default-selected-bg,rgba(208,215,222,0.24)));}/*!sc*/
.fwExmK[data-component="IconButton"][data-no-visuals]{color:var(--button-invisible-iconColor-rest,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.fwExmK[data-no-visuals]{color:var(--button-invisible-fgColor-rest,var(--button-default-fgColor-rest,var(--color-btn-text,#24292f)));}/*!sc*/
.fwExmK:has([data-component="ButtonCounter"]){color:var(--button-invisible-fgColor-rest,var(--button-default-fgColor-rest,var(--color-btn-text,#24292f)));}/*!sc*/
.fwExmK:disabled[data-no-visuals]{color:var(--fgColor-disabled,var(--color-primer-fg-disabled,#8c959f));}/*!sc*/
.fwExmK:disabled[data-no-visuals] [data-component=ButtonCounter]{color:inherit;}/*!sc*/
.ifVXZX{border-radius:6px;border:1px solid;border-color:var(--button-default-borderColor-rest,var(--button-default-borderColor-rest,var(--color-btn-border,rgba(31,35,40,0.15))));font-family:inherit;font-weight:500;font-size:14px;cursor:pointer;-webkit-appearance:none;-moz-appearance:none;appearance:none;-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none;-webkit-text-decoration:none;text-decoration:none;text-align:center;display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:justify;-webkit-justify-content:space-between;-ms-flex-pack:justify;justify-content:space-between;height:32px;padding:0 12px;gap:8px;min-width:-webkit-max-content;min-width:-moz-max-content;min-width:max-content;-webkit-transition:80ms cubic-bezier(0.65,0,0.35,1);transition:80ms cubic-bezier(0.65,0,0.35,1);-webkit-transition-property:color,fill,background-color,border-color;transition-property:color,fill,background-color,border-color;color:var(--button-default-fgColor-rest,var(--color-btn-text,#24292f));background-color:var(--button-default-bgColor-rest,var(--color-btn-bg,#f6f8fa));box-shadow:var(--button-default-shadow-resting,var(--color-btn-shadow,0 1px 0 rgba(31,35,40,0.04))),var(--button-default-shadow-inset,var(--color-btn-inset-shadow,inset 0 1px 0 rgba(255,255,255,0.25)));padding-left:8px;padding-right:8px;}/*!sc*/
.ifVXZX:focus:not(:disabled){box-shadow:none;outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-2px;}/*!sc*/
.ifVXZX:focus:not(:disabled):not(:focus-visible){outline:solid 1px transparent;}/*!sc*/
.ifVXZX:focus-visible:not(:disabled){box-shadow:none;outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-2px;}/*!sc*/
.ifVXZX[href]{display:-webkit-inline-box;display:-webkit-inline-flex;display:-ms-inline-flexbox;display:inline-flex;}/*!sc*/
.ifVXZX[href]:hover{-webkit-text-decoration:none;text-decoration:none;}/*!sc*/
.ifVXZX:hover{-webkit-transition-duration:80ms;transition-duration:80ms;}/*!sc*/
.ifVXZX:active{-webkit-transition:none;transition:none;}/*!sc*/
.ifVXZX[data-inactive]{cursor:auto;}/*!sc*/
.ifVXZX:disabled{cursor:not-allowed;box-shadow:none;color:var(--fgColor-disabled,var(--color-primer-fg-disabled,#8c959f));border-color:var(--button-default-borderColor-disabled,var(--button-default-borderColor-rest,var(--color-btn-border,rgba(31,35,40,0.15))));background-color:var(--button-default-bgColor-disabled,var(--control-bgColor-disabled,var(--color-input-disabled-bg,rgba(175,184,193,0.2))));}/*!sc*/
.ifVXZX:disabled [data-component=ButtonCounter]{color:inherit;}/*!sc*/
@media (forced-colors:active){.ifVXZX:focus{outline:solid 1px transparent;}}/*!sc*/
.ifVXZX [data-component=ButtonCounter]{font-size:12px;background-color:var(--buttonCounter-default-bgColor-rest,var(--color-btn-counter-bg,rgba(31,35,40,0.08)));}/*!sc*/
.ifVXZX[data-component=IconButton]{display:inline-grid;padding:unset;place-content:center;width:32px;min-width:unset;}/*!sc*/
.ifVXZX[data-size="small"]{padding:0 8px;height:28px;gap:4px;font-size:12px;}/*!sc*/
.ifVXZX[data-size="small"] [data-component="text"]{line-height:1.6666667;}/*!sc*/
.ifVXZX[data-size="small"] [data-component=ButtonCounter]{font-size:12px;}/*!sc*/
.ifVXZX[data-size="small"] [data-component="buttonContent"] > :not(:last-child){margin-right:4px;}/*!sc*/
.ifVXZX[data-size="small"][data-component=IconButton]{width:28px;padding:unset;}/*!sc*/
.ifVXZX[data-size="large"]{padding:0 16px;height:40px;gap:8px;}/*!sc*/
.ifVXZX[data-size="large"] [data-component="buttonContent"] > :not(:last-child){margin-right:8px;}/*!sc*/
.ifVXZX[data-size="large"][data-component=IconButton]{width:40px;padding:unset;}/*!sc*/
.ifVXZX[data-block="block"]{width:100%;}/*!sc*/
.ifVXZX[data-label-wrap="true"]{min-width:-webkit-fit-content;min-width:-moz-fit-content;min-width:fit-content;height:unset;min-height:var(--control-medium-size,2rem);}/*!sc*/
.ifVXZX[data-label-wrap="true"] [data-component="buttonContent"]{-webkit-flex:1 1 auto;-ms-flex:1 1 auto;flex:1 1 auto;-webkit-align-self:stretch;-ms-flex-item-align:stretch;align-self:stretch;padding-block:calc(var(--control-medium-paddingBlock,0.375rem) - 2px);}/*!sc*/
.ifVXZX[data-label-wrap="true"] [data-component="text"]{white-space:unset;word-break:break-word;}/*!sc*/
.ifVXZX[data-label-wrap="true"][data-size="small"]{height:unset;min-height:var(--control-small-size,1.75rem);}/*!sc*/
.ifVXZX[data-label-wrap="true"][data-size="small"] [data-component="buttonContent"]{padding-block:calc(var(--control-small-paddingBlock,0.25rem) - 2px);}/*!sc*/
.ifVXZX[data-label-wrap="true"][data-size="large"]{height:unset;min-height:var(--control-large-size,2.5rem);padding-inline:var(--control-large-paddingInline-spacious,1rem);}/*!sc*/
.ifVXZX[data-label-wrap="true"][data-size="large"] [data-component="buttonContent"]{padding-block:calc(var(--control-large-paddingBlock,0.625rem) - 2px);}/*!sc*/
.ifVXZX[data-inactive]:not([disabled]){background-color:var(--button-inactive-bgColor,var(--button-inactive-bgColor-rest,var(--color-btn-inactive-bg,#eaeef2)));border-color:var(--button-inactive-bgColor,var(--button-inactive-bgColor-rest,var(--color-btn-inactive-bg,#eaeef2)));color:var(--button-inactive-fgColor,var(--button-inactive-fgColor-rest,var(--color-btn-inactive-text,#57606a)));}/*!sc*/
.ifVXZX[data-inactive]:not([disabled]):focus-visible{box-shadow:none;}/*!sc*/
.ifVXZX [data-component="leadingVisual"]{grid-area:leadingVisual;}/*!sc*/
.ifVXZX [data-component="text"]{grid-area:text;line-height:1.4285714;white-space:nowrap;}/*!sc*/
.ifVXZX [data-component="trailingVisual"]{grid-area:trailingVisual;}/*!sc*/
.ifVXZX [data-component="trailingAction"]{margin-right:-4px;}/*!sc*/
.ifVXZX [data-component="buttonContent"]{-webkit-flex:1 0 auto;-ms-flex:1 0 auto;flex:1 0 auto;display:grid;grid-template-areas:"leadingVisual text trailingVisual";grid-template-columns:min-content minmax(0,auto) min-content;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-align-content:center;-ms-flex-line-pack:center;align-content:center;}/*!sc*/
.ifVXZX [data-component="buttonContent"] > :not(:last-child){margin-right:8px;}/*!sc*/
.ifVXZX [data-component="loadingSpinner"]{grid-area:text;margin-right:0px !important;place-self:center;color:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.ifVXZX [data-component="loadingSpinner"] + [data-component="text"]{visibility:hidden;}/*!sc*/
.ifVXZX:hover:not([disabled]):not([data-inactive]){background-color:var(--button-default-bgColor-hover,var(--color-btn-hover-bg,#f3f4f6));border-color:var(--button-default-borderColor-hover,var(--button-default-borderColor-hover,var(--color-btn-hover-border,rgba(31,35,40,0.15))));}/*!sc*/
.ifVXZX:active:not([disabled]):not([data-inactive]){background-color:var(--button-default-bgColor-active,var(--color-btn-active-bg,hsla(220,14%,93%,1)));border-color:var(--button-default-borderColor-active,var(--button-default-borderColor-active,var(--color-btn-active-border,rgba(31,35,40,0.15))));}/*!sc*/
.ifVXZX[aria-expanded=true]{background-color:var(--button-default-bgColor-active,var(--color-btn-active-bg,hsla(220,14%,93%,1)));border-color:var(--button-default-borderColor-active,var(--button-default-borderColor-active,var(--color-btn-active-border,rgba(31,35,40,0.15))));}/*!sc*/
.ifVXZX [data-component="leadingVisual"],.ifVXZX [data-component="trailingVisual"],.ifVXZX [data-component="trailingAction"]{color:var(--button-color,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.ifVXZX[data-component="IconButton"][data-no-visuals]:not(:disabled){color:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.ifVXZX linkButtonSx:hover:not([disabled]){-webkit-text-decoration:none;text-decoration:none;}/*!sc*/
.ifVXZX linkButtonSx:focus:not([disabled]){-webkit-text-decoration:none;text-decoration:none;}/*!sc*/
.ifVXZX linkButtonSx:active:not([disabled]){-webkit-text-decoration:none;text-decoration:none;}/*!sc*/
.gGdPyq{border-radius:6px;border:1px solid;border-color:var(--button-default-borderColor-rest,var(--button-default-borderColor-rest,var(--color-btn-border,rgba(31,35,40,0.15))));font-family:inherit;font-weight:500;font-size:14px;cursor:pointer;-webkit-appearance:none;-moz-appearance:none;appearance:none;-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none;-webkit-text-decoration:none;text-decoration:none;text-align:center;display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:justify;-webkit-justify-content:space-between;-ms-flex-pack:justify;justify-content:space-between;height:32px;padding:0 12px;gap:8px;min-width:-webkit-max-content;min-width:-moz-max-content;min-width:max-content;-webkit-transition:80ms cubic-bezier(0.65,0,0.35,1);transition:80ms cubic-bezier(0.65,0,0.35,1);-webkit-transition-property:color,fill,background-color,border-color;transition-property:color,fill,background-color,border-color;color:var(--button-default-fgColor-rest,var(--color-btn-text,#24292f));background-color:var(--button-default-bgColor-rest,var(--color-btn-bg,#f6f8fa));box-shadow:var(--button-default-shadow-resting,var(--color-btn-shadow,0 1px 0 rgba(31,35,40,0.04))),var(--button-default-shadow-inset,var(--color-btn-inset-shadow,inset 0 1px 0 rgba(255,255,255,0.25)));}/*!sc*/
.gGdPyq:focus:not(:disabled){box-shadow:none;outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-2px;}/*!sc*/
.gGdPyq:focus:not(:disabled):not(:focus-visible){outline:solid 1px transparent;}/*!sc*/
.gGdPyq:focus-visible:not(:disabled){box-shadow:none;outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-2px;}/*!sc*/
.gGdPyq[href]{display:-webkit-inline-box;display:-webkit-inline-flex;display:-ms-inline-flexbox;display:inline-flex;}/*!sc*/
.gGdPyq[href]:hover{-webkit-text-decoration:none;text-decoration:none;}/*!sc*/
.gGdPyq:hover{-webkit-transition-duration:80ms;transition-duration:80ms;}/*!sc*/
.gGdPyq:active{-webkit-transition:none;transition:none;}/*!sc*/
.gGdPyq[data-inactive]{cursor:auto;}/*!sc*/
.gGdPyq:disabled{cursor:not-allowed;box-shadow:none;color:var(--fgColor-disabled,var(--color-primer-fg-disabled,#8c959f));border-color:var(--button-default-borderColor-disabled,var(--button-default-borderColor-rest,var(--color-btn-border,rgba(31,35,40,0.15))));background-color:var(--button-default-bgColor-disabled,var(--control-bgColor-disabled,var(--color-input-disabled-bg,rgba(175,184,193,0.2))));}/*!sc*/
.gGdPyq:disabled [data-component=ButtonCounter]{color:inherit;}/*!sc*/
@media (forced-colors:active){.gGdPyq:focus{outline:solid 1px transparent;}}/*!sc*/
.gGdPyq [data-component=ButtonCounter]{font-size:12px;background-color:var(--buttonCounter-default-bgColor-rest,var(--color-btn-counter-bg,rgba(31,35,40,0.08)));}/*!sc*/
.gGdPyq[data-component=IconButton]{display:inline-grid;padding:unset;place-content:center;width:32px;min-width:unset;}/*!sc*/
.gGdPyq[data-size="small"]{padding:0 8px;height:28px;gap:4px;font-size:12px;}/*!sc*/
.gGdPyq[data-size="small"] [data-component="text"]{line-height:1.6666667;}/*!sc*/
.gGdPyq[data-size="small"] [data-component=ButtonCounter]{font-size:12px;}/*!sc*/
.gGdPyq[data-size="small"] [data-component="buttonContent"] > :not(:last-child){margin-right:4px;}/*!sc*/
.gGdPyq[data-size="small"][data-component=IconButton]{width:28px;padding:unset;}/*!sc*/
.gGdPyq[data-size="large"]{padding:0 16px;height:40px;gap:8px;}/*!sc*/
.gGdPyq[data-size="large"] [data-component="buttonContent"] > :not(:last-child){margin-right:8px;}/*!sc*/
.gGdPyq[data-size="large"][data-component=IconButton]{width:40px;padding:unset;}/*!sc*/
.gGdPyq[data-block="block"]{width:100%;}/*!sc*/
.gGdPyq[data-label-wrap="true"]{min-width:-webkit-fit-content;min-width:-moz-fit-content;min-width:fit-content;height:unset;min-height:var(--control-medium-size,2rem);}/*!sc*/
.gGdPyq[data-label-wrap="true"] [data-component="buttonContent"]{-webkit-flex:1 1 auto;-ms-flex:1 1 auto;flex:1 1 auto;-webkit-align-self:stretch;-ms-flex-item-align:stretch;align-self:stretch;padding-block:calc(var(--control-medium-paddingBlock,0.375rem) - 2px);}/*!sc*/
.gGdPyq[data-label-wrap="true"] [data-component="text"]{white-space:unset;word-break:break-word;}/*!sc*/
.gGdPyq[data-label-wrap="true"][data-size="small"]{height:unset;min-height:var(--control-small-size,1.75rem);}/*!sc*/
.gGdPyq[data-label-wrap="true"][data-size="small"] [data-component="buttonContent"]{padding-block:calc(var(--control-small-paddingBlock,0.25rem) - 2px);}/*!sc*/
.gGdPyq[data-label-wrap="true"][data-size="large"]{height:unset;min-height:var(--control-large-size,2.5rem);padding-inline:var(--control-large-paddingInline-spacious,1rem);}/*!sc*/
.gGdPyq[data-label-wrap="true"][data-size="large"] [data-component="buttonContent"]{padding-block:calc(var(--control-large-paddingBlock,0.625rem) - 2px);}/*!sc*/
.gGdPyq[data-inactive]:not([disabled]){background-color:var(--button-inactive-bgColor,var(--button-inactive-bgColor-rest,var(--color-btn-inactive-bg,#eaeef2)));border-color:var(--button-inactive-bgColor,var(--button-inactive-bgColor-rest,var(--color-btn-inactive-bg,#eaeef2)));color:var(--button-inactive-fgColor,var(--button-inactive-fgColor-rest,var(--color-btn-inactive-text,#57606a)));}/*!sc*/
.gGdPyq[data-inactive]:not([disabled]):focus-visible{box-shadow:none;}/*!sc*/
.gGdPyq [data-component="leadingVisual"]{grid-area:leadingVisual;}/*!sc*/
.gGdPyq [data-component="text"]{grid-area:text;line-height:1.4285714;white-space:nowrap;}/*!sc*/
.gGdPyq [data-component="trailingVisual"]{grid-area:trailingVisual;}/*!sc*/
.gGdPyq [data-component="trailingAction"]{margin-right:-4px;}/*!sc*/
.gGdPyq [data-component="buttonContent"]{-webkit-flex:1 0 auto;-ms-flex:1 0 auto;flex:1 0 auto;display:grid;grid-template-areas:"leadingVisual text trailingVisual";grid-template-columns:min-content minmax(0,auto) min-content;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-align-content:center;-ms-flex-line-pack:center;align-content:center;}/*!sc*/
.gGdPyq [data-component="buttonContent"] > :not(:last-child){margin-right:8px;}/*!sc*/
.gGdPyq [data-component="loadingSpinner"]{grid-area:text;margin-right:0px !important;place-self:center;color:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.gGdPyq [data-component="loadingSpinner"] + [data-component="text"]{visibility:hidden;}/*!sc*/
.gGdPyq:hover:not([disabled]):not([data-inactive]){background-color:var(--button-default-bgColor-hover,var(--color-btn-hover-bg,#f3f4f6));border-color:var(--button-default-borderColor-hover,var(--button-default-borderColor-hover,var(--color-btn-hover-border,rgba(31,35,40,0.15))));}/*!sc*/
.gGdPyq:active:not([disabled]):not([data-inactive]){background-color:var(--button-default-bgColor-active,var(--color-btn-active-bg,hsla(220,14%,93%,1)));border-color:var(--button-default-borderColor-active,var(--button-default-borderColor-active,var(--color-btn-active-border,rgba(31,35,40,0.15))));}/*!sc*/
.gGdPyq[aria-expanded=true]{background-color:var(--button-default-bgColor-active,var(--color-btn-active-bg,hsla(220,14%,93%,1)));border-color:var(--button-default-borderColor-active,var(--button-default-borderColor-active,var(--color-btn-active-border,rgba(31,35,40,0.15))));}/*!sc*/
.gGdPyq [data-component="leadingVisual"],.gGdPyq [data-component="trailingVisual"],.gGdPyq [data-component="trailingAction"]{color:var(--button-color,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.gGdPyq[data-component="IconButton"][data-no-visuals]:not(:disabled){color:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.dOuZvu{border-radius:6px;border:1px solid;border-color:var(--button-default-borderColor-rest,var(--button-default-borderColor-rest,var(--color-btn-border,rgba(31,35,40,0.15))));font-family:inherit;font-weight:500;font-size:14px;cursor:pointer;-webkit-appearance:none;-moz-appearance:none;appearance:none;-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none;-webkit-text-decoration:none;text-decoration:none;text-align:center;display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:justify;-webkit-justify-content:space-between;-ms-flex-pack:justify;justify-content:space-between;height:32px;padding:0 12px;gap:8px;min-width:-webkit-max-content;min-width:-moz-max-content;min-width:max-content;-webkit-transition:80ms cubic-bezier(0.65,0,0.35,1);transition:80ms cubic-bezier(0.65,0,0.35,1);-webkit-transition-property:color,fill,background-color,border-color;transition-property:color,fill,background-color,border-color;color:var(--button-default-fgColor-rest,var(--color-btn-text,#24292f));background-color:var(--button-default-bgColor-rest,var(--color-btn-bg,#f6f8fa));box-shadow:var(--button-default-shadow-resting,var(--color-btn-shadow,0 1px 0 rgba(31,35,40,0.04))),var(--button-default-shadow-inset,var(--color-btn-inset-shadow,inset 0 1px 0 rgba(255,255,255,0.25)));}/*!sc*/
.dOuZvu:focus:not(:disabled){box-shadow:none;outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-2px;}/*!sc*/
.dOuZvu:focus:not(:disabled):not(:focus-visible){outline:solid 1px transparent;}/*!sc*/
.dOuZvu:focus-visible:not(:disabled){box-shadow:none;outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-2px;}/*!sc*/
.dOuZvu[href]{display:-webkit-inline-box;display:-webkit-inline-flex;display:-ms-inline-flexbox;display:inline-flex;}/*!sc*/
.dOuZvu[href]:hover{-webkit-text-decoration:none;text-decoration:none;}/*!sc*/
.dOuZvu:hover{-webkit-transition-duration:80ms;transition-duration:80ms;}/*!sc*/
.dOuZvu:active{-webkit-transition:none;transition:none;}/*!sc*/
.dOuZvu[data-inactive]{cursor:auto;}/*!sc*/
.dOuZvu:disabled{cursor:not-allowed;box-shadow:none;color:var(--fgColor-disabled,var(--color-primer-fg-disabled,#8c959f));border-color:var(--button-default-borderColor-disabled,var(--button-default-borderColor-rest,var(--color-btn-border,rgba(31,35,40,0.15))));background-color:var(--button-default-bgColor-disabled,var(--control-bgColor-disabled,var(--color-input-disabled-bg,rgba(175,184,193,0.2))));}/*!sc*/
.dOuZvu:disabled [data-component=ButtonCounter]{color:inherit;}/*!sc*/
@media (forced-colors:active){.dOuZvu:focus{outline:solid 1px transparent;}}/*!sc*/
.dOuZvu [data-component=ButtonCounter]{font-size:12px;background-color:var(--buttonCounter-default-bgColor-rest,var(--color-btn-counter-bg,rgba(31,35,40,0.08)));}/*!sc*/
.dOuZvu[data-component=IconButton]{display:inline-grid;padding:unset;place-content:center;width:32px;min-width:unset;}/*!sc*/
.dOuZvu[data-size="small"]{padding:0 8px;height:28px;gap:4px;font-size:12px;}/*!sc*/
.dOuZvu[data-size="small"] [data-component="text"]{line-height:1.6666667;}/*!sc*/
.dOuZvu[data-size="small"] [data-component=ButtonCounter]{font-size:12px;}/*!sc*/
.dOuZvu[data-size="small"] [data-component="buttonContent"] > :not(:last-child){margin-right:4px;}/*!sc*/
.dOuZvu[data-size="small"][data-component=IconButton]{width:28px;padding:unset;}/*!sc*/
.dOuZvu[data-size="large"]{padding:0 16px;height:40px;gap:8px;}/*!sc*/
.dOuZvu[data-size="large"] [data-component="buttonContent"] > :not(:last-child){margin-right:8px;}/*!sc*/
.dOuZvu[data-size="large"][data-component=IconButton]{width:40px;padding:unset;}/*!sc*/
.dOuZvu[data-block="block"]{width:100%;}/*!sc*/
.dOuZvu[data-label-wrap="true"]{min-width:-webkit-fit-content;min-width:-moz-fit-content;min-width:fit-content;height:unset;min-height:var(--control-medium-size,2rem);}/*!sc*/
.dOuZvu[data-label-wrap="true"] [data-component="buttonContent"]{-webkit-flex:1 1 auto;-ms-flex:1 1 auto;flex:1 1 auto;-webkit-align-self:stretch;-ms-flex-item-align:stretch;align-self:stretch;padding-block:calc(var(--control-medium-paddingBlock,0.375rem) - 2px);}/*!sc*/
.dOuZvu[data-label-wrap="true"] [data-component="text"]{white-space:unset;word-break:break-word;}/*!sc*/
.dOuZvu[data-label-wrap="true"][data-size="small"]{height:unset;min-height:var(--control-small-size,1.75rem);}/*!sc*/
.dOuZvu[data-label-wrap="true"][data-size="small"] [data-component="buttonContent"]{padding-block:calc(var(--control-small-paddingBlock,0.25rem) - 2px);}/*!sc*/
.dOuZvu[data-label-wrap="true"][data-size="large"]{height:unset;min-height:var(--control-large-size,2.5rem);padding-inline:var(--control-large-paddingInline-spacious,1rem);}/*!sc*/
.dOuZvu[data-label-wrap="true"][data-size="large"] [data-component="buttonContent"]{padding-block:calc(var(--control-large-paddingBlock,0.625rem) - 2px);}/*!sc*/
.dOuZvu[data-inactive]:not([disabled]){background-color:var(--button-inactive-bgColor,var(--button-inactive-bgColor-rest,var(--color-btn-inactive-bg,#eaeef2)));border-color:var(--button-inactive-bgColor,var(--button-inactive-bgColor-rest,var(--color-btn-inactive-bg,#eaeef2)));color:var(--button-inactive-fgColor,var(--button-inactive-fgColor-rest,var(--color-btn-inactive-text,#57606a)));}/*!sc*/
.dOuZvu[data-inactive]:not([disabled]):focus-visible{box-shadow:none;}/*!sc*/
.dOuZvu [data-component="leadingVisual"]{grid-area:leadingVisual;}/*!sc*/
.dOuZvu [data-component="text"]{grid-area:text;line-height:1.4285714;white-space:nowrap;}/*!sc*/
.dOuZvu [data-component="trailingVisual"]{grid-area:trailingVisual;}/*!sc*/
.dOuZvu [data-component="trailingAction"]{margin-right:-4px;}/*!sc*/
.dOuZvu [data-component="buttonContent"]{-webkit-flex:1 0 auto;-ms-flex:1 0 auto;flex:1 0 auto;display:grid;grid-template-areas:"leadingVisual text trailingVisual";grid-template-columns:min-content minmax(0,auto) min-content;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-align-content:center;-ms-flex-line-pack:center;align-content:center;}/*!sc*/
.dOuZvu [data-component="buttonContent"] > :not(:last-child){margin-right:8px;}/*!sc*/
.dOuZvu [data-component="loadingSpinner"]{grid-area:text;margin-right:0px !important;place-self:center;color:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.dOuZvu [data-component="loadingSpinner"] + [data-component="text"]{visibility:hidden;}/*!sc*/
.dOuZvu:hover:not([disabled]):not([data-inactive]){background-color:var(--button-default-bgColor-hover,var(--color-btn-hover-bg,#f3f4f6));border-color:var(--button-default-borderColor-hover,var(--button-default-borderColor-hover,var(--color-btn-hover-border,rgba(31,35,40,0.15))));}/*!sc*/
.dOuZvu:active:not([disabled]):not([data-inactive]){background-color:var(--button-default-bgColor-active,var(--color-btn-active-bg,hsla(220,14%,93%,1)));border-color:var(--button-default-borderColor-active,var(--button-default-borderColor-active,var(--color-btn-active-border,rgba(31,35,40,0.15))));}/*!sc*/
.dOuZvu[aria-expanded=true]{background-color:var(--button-default-bgColor-active,var(--color-btn-active-bg,hsla(220,14%,93%,1)));border-color:var(--button-default-borderColor-active,var(--button-default-borderColor-active,var(--color-btn-active-border,rgba(31,35,40,0.15))));}/*!sc*/
.dOuZvu [data-component="leadingVisual"],.dOuZvu [data-component="trailingVisual"],.dOuZvu [data-component="trailingAction"]{color:var(--button-color,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.dOuZvu[data-component="IconButton"][data-no-visuals]:not(:disabled){color:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.dOuZvu[data-size="small"][data-no-visuals]{border-top-left-radius:0;border-bottom-left-radius:0;}/*!sc*/
.ggSvLP{border-radius:6px;border:1px solid;border-color:transparent;font-family:inherit;font-weight:500;font-size:14px;cursor:pointer;-webkit-appearance:none;-moz-appearance:none;appearance:none;-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none;-webkit-text-decoration:none;text-decoration:none;text-align:center;display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:justify;-webkit-justify-content:space-between;-ms-flex-pack:justify;justify-content:space-between;height:32px;padding:0 12px;gap:8px;min-width:-webkit-max-content;min-width:-moz-max-content;min-width:max-content;-webkit-transition:80ms cubic-bezier(0.65,0,0.35,1);transition:80ms cubic-bezier(0.65,0,0.35,1);-webkit-transition-property:color,fill,background-color,border-color;transition-property:color,fill,background-color,border-color;color:var(--button-invisible-fgColor-rest,var(--button-default-fgColor-rest,var(--color-btn-text,#24292f)));background-color:transparent;box-shadow:none;}/*!sc*/
.ggSvLP:focus:not(:disabled){box-shadow:none;outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-2px;}/*!sc*/
.ggSvLP:focus:not(:disabled):not(:focus-visible){outline:solid 1px transparent;}/*!sc*/
.ggSvLP:focus-visible:not(:disabled){box-shadow:none;outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-2px;}/*!sc*/
.ggSvLP[href]{display:-webkit-inline-box;display:-webkit-inline-flex;display:-ms-inline-flexbox;display:inline-flex;}/*!sc*/
.ggSvLP[href]:hover{-webkit-text-decoration:none;text-decoration:none;}/*!sc*/
.ggSvLP:hover{-webkit-transition-duration:80ms;transition-duration:80ms;}/*!sc*/
.ggSvLP:active{-webkit-transition:none;transition:none;}/*!sc*/
.ggSvLP[data-inactive]{cursor:auto;}/*!sc*/
.ggSvLP:disabled{cursor:not-allowed;box-shadow:none;color:var(--fgColor-disabled,var(--color-primer-fg-disabled,#8c959f));background-color:var(--button-invisible-bgColor-disabled,transparent);}/*!sc*/
.ggSvLP:disabled [data-component=ButtonCounter],.ggSvLP:disabled [data-component="leadingVisual"],.ggSvLP:disabled [data-component="trailingAction"]{color:inherit;}/*!sc*/
@media (forced-colors:active){.ggSvLP:focus{outline:solid 1px transparent;}}/*!sc*/
.ggSvLP [data-component=ButtonCounter]{font-size:12px;}/*!sc*/
.ggSvLP[data-component=IconButton]{display:inline-grid;padding:unset;place-content:center;width:32px;min-width:unset;}/*!sc*/
.ggSvLP[data-size="small"]{padding:0 8px;height:28px;gap:4px;font-size:12px;}/*!sc*/
.ggSvLP[data-size="small"] [data-component="text"]{line-height:1.6666667;}/*!sc*/
.ggSvLP[data-size="small"] [data-component=ButtonCounter]{font-size:12px;}/*!sc*/
.ggSvLP[data-size="small"] [data-component="buttonContent"] > :not(:last-child){margin-right:4px;}/*!sc*/
.ggSvLP[data-size="small"][data-component=IconButton]{width:28px;padding:unset;}/*!sc*/
.ggSvLP[data-size="large"]{padding:0 16px;height:40px;gap:8px;}/*!sc*/
.ggSvLP[data-size="large"] [data-component="buttonContent"] > :not(:last-child){margin-right:8px;}/*!sc*/
.ggSvLP[data-size="large"][data-component=IconButton]{width:40px;padding:unset;}/*!sc*/
.ggSvLP[data-block="block"]{width:100%;}/*!sc*/
.ggSvLP[data-label-wrap="true"]{min-width:-webkit-fit-content;min-width:-moz-fit-content;min-width:fit-content;height:unset;min-height:var(--control-medium-size,2rem);}/*!sc*/
.ggSvLP[data-label-wrap="true"] [data-component="buttonContent"]{-webkit-flex:1 1 auto;-ms-flex:1 1 auto;flex:1 1 auto;-webkit-align-self:stretch;-ms-flex-item-align:stretch;align-self:stretch;padding-block:calc(var(--control-medium-paddingBlock,0.375rem) - 2px);}/*!sc*/
.ggSvLP[data-label-wrap="true"] [data-component="text"]{white-space:unset;word-break:break-word;}/*!sc*/
.ggSvLP[data-label-wrap="true"][data-size="small"]{height:unset;min-height:var(--control-small-size,1.75rem);}/*!sc*/
.ggSvLP[data-label-wrap="true"][data-size="small"] [data-component="buttonContent"]{padding-block:calc(var(--control-small-paddingBlock,0.25rem) - 2px);}/*!sc*/
.ggSvLP[data-label-wrap="true"][data-size="large"]{height:unset;min-height:var(--control-large-size,2.5rem);padding-inline:var(--control-large-paddingInline-spacious,1rem);}/*!sc*/
.ggSvLP[data-label-wrap="true"][data-size="large"] [data-component="buttonContent"]{padding-block:calc(var(--control-large-paddingBlock,0.625rem) - 2px);}/*!sc*/
.ggSvLP[data-inactive]:not([disabled]){background-color:var(--button-inactive-bgColor,var(--button-inactive-bgColor-rest,var(--color-btn-inactive-bg,#eaeef2)));border-color:var(--button-inactive-bgColor,var(--button-inactive-bgColor-rest,var(--color-btn-inactive-bg,#eaeef2)));color:var(--button-inactive-fgColor,var(--button-inactive-fgColor-rest,var(--color-btn-inactive-text,#57606a)));}/*!sc*/
.ggSvLP[data-inactive]:not([disabled]):focus-visible{box-shadow:none;}/*!sc*/
.ggSvLP [data-component="leadingVisual"]{grid-area:leadingVisual;color:var(--button-invisible-iconColor-rest,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.ggSvLP [data-component="text"]{grid-area:text;line-height:1.4285714;white-space:nowrap;}/*!sc*/
.ggSvLP [data-component="trailingVisual"]{grid-area:trailingVisual;color:var(--button-invisible-iconColor-rest,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.ggSvLP [data-component="trailingAction"]{margin-right:-4px;color:var(--button-invisible-iconColor-rest,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.ggSvLP [data-component="buttonContent"]{-webkit-flex:1 0 auto;-ms-flex:1 0 auto;flex:1 0 auto;display:grid;grid-template-areas:"leadingVisual text trailingVisual";grid-template-columns:min-content minmax(0,auto) min-content;-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-align-content:center;-ms-flex-line-pack:center;align-content:center;}/*!sc*/
.ggSvLP [data-component="buttonContent"] > :not(:last-child){margin-right:8px;}/*!sc*/
.ggSvLP [data-component="loadingSpinner"]{grid-area:text;margin-right:0px !important;place-self:center;color:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.ggSvLP [data-component="loadingSpinner"] + [data-component="text"]{visibility:hidden;}/*!sc*/
.ggSvLP:hover:not([disabled]){background-color:var(--control-transparent-bgColor-hover,var(--color-action-list-item-default-hover-bg,rgba(208,215,222,0.32)));}/*!sc*/
.ggSvLP:active:not([disabled]){background-color:var(--control-transparent-bgColor-active,var(--color-action-list-item-default-active-bg,rgba(208,215,222,0.48)));}/*!sc*/
.ggSvLP[aria-expanded=true]{background-color:var(--control-transparent-bgColor-selected,var(--color-action-list-item-default-selected-bg,rgba(208,215,222,0.24)));}/*!sc*/
.ggSvLP[data-component="IconButton"][data-no-visuals]{color:var(--button-invisible-iconColor-rest,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.ggSvLP[data-no-visuals]{color:var(--button-invisible-fgColor-rest,var(--button-default-fgColor-rest,var(--color-btn-text,#24292f)));}/*!sc*/
.ggSvLP:has([data-component="ButtonCounter"]){color:var(--button-invisible-fgColor-rest,var(--button-default-fgColor-rest,var(--color-btn-text,#24292f)));}/*!sc*/
.ggSvLP:disabled[data-no-visuals]{color:var(--fgColor-disabled,var(--color-primer-fg-disabled,#8c959f));}/*!sc*/
.ggSvLP:disabled[data-no-visuals] [data-component=ButtonCounter]{color:inherit;}/*!sc*/
.ggSvLP[data-size="small"][data-no-visuals]{color:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
data-styled.g7[id="types__StyledButton-sc-ws60qy-0"]{content:"kBQCgV,dPmZyJ,iQGjqs,iLfocZ,JVsBq,fwExmK,ifVXZX,gGdPyq,dOuZvu,ggSvLP,"}/*!sc*/
.dAqEza{-webkit-animation:rotate-keyframes 1s linear infinite;animation:rotate-keyframes 1s linear infinite;}/*!sc*/
@-webkit-keyframes rotate-keyframes{100%{-webkit-transform:rotate(360deg);-ms-transform:rotate(360deg);transform:rotate(360deg);}}/*!sc*/
@keyframes rotate-keyframes{100%{-webkit-transform:rotate(360deg);-ms-transform:rotate(360deg);transform:rotate(360deg);}}/*!sc*/
data-styled.g9[id="Spinner__StyledSpinner-sc-1knt686-0"]{content:"dAqEza,"}/*!sc*/
.hWlpPn{position:relative;display:inline-block;}/*!sc*/
.hWlpPn::after{position:absolute;z-index:1000000;display:none;padding:0.5em 0.75em;font:normal normal 11px/1.5 -apple-system,BlinkMacSystemFont,"Segoe UI","Noto Sans",Helvetica,Arial,sans-serif,"Apple Color Emoji","Segoe UI Emoji";-webkit-font-smoothing:subpixel-antialiased;color:var(--tooltip-fgColor,var(--fgColor-onEmphasis,var(--color-fg-on-emphasis,#ffffff)));text-align:center;-webkit-text-decoration:none;text-decoration:none;text-shadow:none;text-transform:none;-webkit-letter-spacing:normal;-moz-letter-spacing:normal;-ms-letter-spacing:normal;letter-spacing:normal;word-wrap:break-word;white-space:pre;pointer-events:none;content:attr(aria-label);background:var(--tooltip-bgColor,var(--bgColor-emphasis,var(--color-neutral-emphasis-plus,#24292f)));border-radius:6px;opacity:0;}/*!sc*/
@-webkit-keyframes tooltip-appear{from{opacity:0;}to{opacity:1;}}/*!sc*/
@keyframes tooltip-appear{from{opacity:0;}to{opacity:1;}}/*!sc*/
.hWlpPn:hover::after,.hWlpPn:active::after,.hWlpPn:focus::after,.hWlpPn:focus-within::after{display:inline-block;-webkit-text-decoration:none;text-decoration:none;-webkit-animation-name:tooltip-appear;animation-name:tooltip-appear;-webkit-animation-duration:0.1s;animation-duration:0.1s;-webkit-animation-fill-mode:forwards;animation-fill-mode:forwards;-webkit-animation-timing-function:ease-in;animation-timing-function:ease-in;-webkit-animation-delay:0s;animation-delay:0s;}/*!sc*/
.hWlpPn.tooltipped-no-delay:hover::after,.hWlpPn.tooltipped-no-delay:active::after,.hWlpPn.tooltipped-no-delay:focus::after,.hWlpPn.tooltipped-no-delay:focus-within::after{-webkit-animation-delay:0s;animation-delay:0s;}/*!sc*/
.hWlpPn.tooltipped-multiline:hover::after,.hWlpPn.tooltipped-multiline:active::after,.hWlpPn.tooltipped-multiline:focus::after,.hWlpPn.tooltipped-multiline:focus-within::after{display:table-cell;}/*!sc*/
.hWlpPn.tooltipped-s::after,.hWlpPn.tooltipped-se::after,.hWlpPn.tooltipped-sw::after{top:100%;right:50%;margin-top:6px;}/*!sc*/
.hWlpPn.tooltipped-se::after{right:auto;left:50%;margin-left:-16px;}/*!sc*/
.hWlpPn.tooltipped-sw::after{margin-right:-16px;}/*!sc*/
.hWlpPn.tooltipped-n::after,.hWlpPn.tooltipped-ne::after,.hWlpPn.tooltipped-nw::after{right:50%;bottom:100%;margin-bottom:6px;}/*!sc*/
.hWlpPn.tooltipped-ne::after{right:auto;left:50%;margin-left:-16px;}/*!sc*/
.hWlpPn.tooltipped-nw::after{margin-right:-16px;}/*!sc*/
.hWlpPn.tooltipped-s::after,.hWlpPn.tooltipped-n::after{-webkit-transform:translateX(50%);-ms-transform:translateX(50%);transform:translateX(50%);}/*!sc*/
.hWlpPn.tooltipped-w::after{right:100%;bottom:50%;margin-right:6px;-webkit-transform:translateY(50%);-ms-transform:translateY(50%);transform:translateY(50%);}/*!sc*/
.hWlpPn.tooltipped-e::after{bottom:50%;left:100%;margin-left:6px;-webkit-transform:translateY(50%);-ms-transform:translateY(50%);transform:translateY(50%);}/*!sc*/
.hWlpPn.tooltipped-multiline::after{width:-webkit-max-content;width:-moz-max-content;width:max-content;max-width:250px;word-wrap:break-word;white-space:pre-line;border-collapse:separate;}/*!sc*/
.hWlpPn.tooltipped-multiline.tooltipped-s::after,.hWlpPn.tooltipped-multiline.tooltipped-n::after{right:auto;left:50%;-webkit-transform:translateX(-50%);-ms-transform:translateX(-50%);transform:translateX(-50%);}/*!sc*/
.hWlpPn.tooltipped-multiline.tooltipped-w::after,.hWlpPn.tooltipped-multiline.tooltipped-e::after{right:100%;}/*!sc*/
.hWlpPn.tooltipped-align-right-2::after{right:0;margin-right:0;}/*!sc*/
.hWlpPn.tooltipped-align-left-2::after{left:0;margin-left:0;}/*!sc*/
data-styled.g15[id="Tooltip__TooltipBase-sc-17tf59c-0"]{content:"hWlpPn,"}/*!sc*/
.eAtkQz{display:inline-block;overflow:hidden;text-overflow:ellipsis;vertical-align:top;white-space:nowrap;max-width:125px;max-width:100%;}/*!sc*/
data-styled.g18[id="Truncate__StyledTruncate-sc-23o1d2-0"]{content:"eAtkQz,"}/*!sc*/
.gwqFqs{font-size:14px;line-height:20px;color:var(--fgColor-default,var(--color-fg-default,#1F2328));vertical-align:middle;background-color:var(--bgColor-default,var(--color-canvas-default,#ffffff));border:1px solid var(--control-borderColor-rest,var(--borderColor-default,var(--color-border-default,#d0d7de)));border-radius:6px;outline:none;box-shadow:var(--shadow-inset,var(--color-primer-shadow-inset,inset 0 1px 0 rgba(208,215,222,0.2)));display:-webkit-inline-box;display:-webkit-inline-flex;display:-ms-inline-flexbox;display:inline-flex;-webkit-align-items:stretch;-webkit-box-align:stretch;-ms-flex-align:stretch;align-items:stretch;min-height:32px;overflow:hidden;display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;min-width:160px;}/*!sc*/
.gwqFqs input,.gwqFqs textarea{cursor:text;}/*!sc*/
.gwqFqs select{cursor:pointer;}/*!sc*/
.gwqFqs input::-webkit-input-placeholder,.gwqFqs textarea::-webkit-input-placeholder,.gwqFqs select::-webkit-input-placeholder{color:var(---control-fgColor-placeholder,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.gwqFqs input::-moz-placeholder,.gwqFqs textarea::-moz-placeholder,.gwqFqs select::-moz-placeholder{color:var(---control-fgColor-placeholder,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.gwqFqs input:-ms-input-placeholder,.gwqFqs textarea:-ms-input-placeholder,.gwqFqs select:-ms-input-placeholder{color:var(---control-fgColor-placeholder,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.gwqFqs input::placeholder,.gwqFqs textarea::placeholder,.gwqFqs select::placeholder{color:var(---control-fgColor-placeholder,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.gwqFqs:focus-within{border-color:var(--fgColor-accent,var(--color-accent-fg,#0969da));outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-1px;}/*!sc*/
.gwqFqs > textarea{padding:12px;}/*!sc*/
@media (min-width:768px){.gwqFqs{font-size:14px;}}/*!sc*/
.dfzxzy{font-size:14px;line-height:20px;color:var(--fgColor-default,var(--color-fg-default,#1F2328));vertical-align:middle;background-color:var(--bgColor-default,var(--color-canvas-default,#ffffff));border:1px solid var(--control-borderColor-rest,var(--borderColor-default,var(--color-border-default,#d0d7de)));border-radius:6px;outline:none;box-shadow:var(--shadow-inset,var(--color-primer-shadow-inset,inset 0 1px 0 rgba(208,215,222,0.2)));display:-webkit-inline-box;display:-webkit-inline-flex;display:-ms-inline-flexbox;display:inline-flex;-webkit-align-items:stretch;-webkit-box-align:stretch;-ms-flex-align:stretch;align-items:stretch;min-height:32px;overflow:hidden;width:100%;display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;-webkit-align-self:stretch;-ms-flex-item-align:stretch;align-self:stretch;}/*!sc*/
.dfzxzy input,.dfzxzy textarea{cursor:text;}/*!sc*/
.dfzxzy select{cursor:pointer;}/*!sc*/
.dfzxzy input::-webkit-input-placeholder,.dfzxzy textarea::-webkit-input-placeholder,.dfzxzy select::-webkit-input-placeholder{color:var(---control-fgColor-placeholder,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.dfzxzy input::-moz-placeholder,.dfzxzy textarea::-moz-placeholder,.dfzxzy select::-moz-placeholder{color:var(---control-fgColor-placeholder,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.dfzxzy input:-ms-input-placeholder,.dfzxzy textarea:-ms-input-placeholder,.dfzxzy select:-ms-input-placeholder{color:var(---control-fgColor-placeholder,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.dfzxzy input::placeholder,.dfzxzy textarea::placeholder,.dfzxzy select::placeholder{color:var(---control-fgColor-placeholder,var(--fgColor-muted,var(--color-fg-muted,#656d76)));}/*!sc*/
.dfzxzy:focus-within{border-color:var(--fgColor-accent,var(--color-accent-fg,#0969da));outline:2px solid var(--fgColor-accent,var(--color-accent-fg,#0969da));outline-offset:-1px;}/*!sc*/
.dfzxzy > textarea{padding:12px;}/*!sc*/
@media (min-width:768px){.dfzxzy{font-size:14px;}}/*!sc*/
data-styled.g37[id="TextInputWrapper__TextInputBaseWrapper-sc-1mqhpbi-0"]{content:"gwqFqs,dfzxzy,"}/*!sc*/
.decvaq{background-repeat:no-repeat;background-position:right 8px center;padding-left:12px;padding-right:12px;display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;min-width:160px;}/*!sc*/
.decvaq > :not(:last-child){margin-right:8px;}/*!sc*/
.decvaq .TextInput-icon,.decvaq .TextInput-action{-webkit-align-self:center;-ms-flex-item-align:center;align-self:center;color:var(--fgColor-muted,var(--color-fg-muted,#656d76));-webkit-flex-shrink:0;-ms-flex-negative:0;flex-shrink:0;}/*!sc*/
.decvaq > input,.decvaq > select{padding-left:0;padding-right:0;}/*!sc*/
.bsgQkl{background-repeat:no-repeat;background-position:right 8px center;padding-left:12px;padding-right:0;}/*!sc*/
.bsgQkl > :not(:last-child){margin-right:8px;}/*!sc*/
.bsgQkl .TextInput-icon,.bsgQkl .TextInput-action{-webkit-align-self:center;-ms-flex-item-align:center;align-self:center;color:var(--fgColor-muted,var(--color-fg-muted,#656d76));-webkit-flex-shrink:0;-ms-flex-negative:0;flex-shrink:0;}/*!sc*/
.bsgQkl > input,.bsgQkl > select{padding-left:0;padding-right:12px;}/*!sc*/
data-styled.g38[id="TextInputWrapper-sc-1mqhpbi-1"]{content:"decvaq,bsgQkl,"}/*!sc*/
.kbCLEG{border:0;font-size:inherit;font-family:inherit;background-color:transparent;-webkit-appearance:none;color:inherit;width:100%;}/*!sc*/
.kbCLEG:focus{outline:0;}/*!sc*/
data-styled.g39[id="UnstyledTextInput-sc-14ypya-0"]{content:"kbCLEG,"}/*!sc*/
.lirRhW{display:-webkit-inline-box;display:-webkit-inline-flex;display:-ms-inline-flexbox;display:inline-flex;vertical-align:middle;isolation:isolate;}/*!sc*/
.lirRhW.lirRhW > *:not([data-loading-wrapper]){margin-inline-end:-1px;position:relative;border-radius:0;}/*!sc*/
.lirRhW.lirRhW > *:not([data-loading-wrapper]):first-child{border-top-left-radius:6px;border-bottom-left-radius:6px;}/*!sc*/
.lirRhW.lirRhW > *:not([data-loading-wrapper]):last-child{border-top-right-radius:6px;border-bottom-right-radius:6px;}/*!sc*/
.lirRhW.lirRhW > *:not([data-loading-wrapper]):focus,.lirRhW.lirRhW > *:not([data-loading-wrapper]):active,.lirRhW.lirRhW > *:not([data-loading-wrapper]):hover{z-index:1;}/*!sc*/
.lirRhW [data-loading-wrapper]:first-child button,.lirRhW [data-loading-wrapper]:first-child a{border-top-left-radius:6px;border-bottom-left-radius:6px;}/*!sc*/
.lirRhW [data-loading-wrapper]:last-child button,.lirRhW [data-loading-wrapper]:last-child a{border-top-right-radius:6px;border-bottom-right-radius:6px;}/*!sc*/
.lirRhW [data-loading-wrapper] > *{margin-inline-end:-1px;position:relative;border-radius:0;}/*!sc*/
.lirRhW [data-loading-wrapper] > *:focus,.lirRhW [data-loading-wrapper] > *:active,.lirRhW [data-loading-wrapper] > *:hover{z-index:1;}/*!sc*/
data-styled.g61[id="ButtonGroup__StyledButtonGroup-sc-1gxhls1-0"]{content:"lirRhW,"}/*!sc*/
.dIQQCq{--segmented-control-button-inner-padding:12px;--segmented-control-button-bg-inset:4px;--segmented-control-outer-radius:6px;background-color:transparent;border-color:transparent;border-radius:var(--segmented-control-outer-radius);border-width:0;color:currentColor;cursor:pointer;font-family:inherit;font-size:inherit;font-weight:600;padding:0;height:100%;width:100%;}/*!sc*/
.dIQQCq .segmentedControl-content{-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;background-color:var(--controlKnob-bgColor-rest,var(--color-segmented-control-button-bg,#ffffff));border-color:var(--controlKnob-borderColor-rest,var(--color-segmented-control-button-hover-active-selected-border,#8c959f));border-style:solid;border-width:1px;border-radius:var(--segmented-control-outer-radius);display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;height:100%;-webkit-box-pack:center;-webkit-justify-content:center;-ms-flex-pack:center;justify-content:center;padding-left:var(--segmented-control-button-inner-padding);padding-right:var(--segmented-control-button-inner-padding);}/*!sc*/
.dIQQCq svg{fill:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.dIQQCq:focus:focus-visible:not(:last-child):after{width:0;}/*!sc*/
.dIQQCq .segmentedControl-text:after{content:"Preview";display:block;font-weight:600;height:0;overflow:hidden;pointer-events:none;-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none;visibility:hidden;}/*!sc*/
@media (pointer:coarse){.dIQQCq:before{content:"";position:absolute;left:0;right:0;-webkit-transform:translateY(-50%);-ms-transform:translateY(-50%);transform:translateY(-50%);top:50%;min-height:44px;}}/*!sc*/
.bppgUk{--segmented-control-button-inner-padding:12px;--segmented-control-button-bg-inset:4px;--segmented-control-outer-radius:6px;background-color:transparent;border-color:transparent;border-radius:var(--segmented-control-outer-radius);border-width:0;color:currentColor;cursor:pointer;font-family:inherit;font-size:inherit;font-weight:400;padding:var(--segmented-control-button-bg-inset);height:100%;width:100%;}/*!sc*/
.bppgUk .segmentedControl-content{-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;background-color:transparent;border-color:transparent;border-style:solid;border-width:1px;border-radius:calc(var(--segmented-control-outer-radius) - var(--segmented-control-button-bg-inset) / 2);display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;height:100%;-webkit-box-pack:center;-webkit-justify-content:center;-ms-flex-pack:center;justify-content:center;padding-left:calc(var(--segmented-control-button-inner-padding) - var(--segmented-control-button-bg-inset));padding-right:calc(var(--segmented-control-button-inner-padding) - var(--segmented-control-button-bg-inset));}/*!sc*/
.bppgUk svg{fill:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.bppgUk:hover .segmentedControl-content{background-color:var(--controlTrack-bgColor-hover,var(--color-segmented-control-button-hover-bg,rgba(175,184,193,0.2)));}/*!sc*/
.bppgUk:active .segmentedControl-content{background-color:var(--controlTrack-bgColor-active,var(--color-segmented-control-button-hover-active-bg,rgba(175,184,193,0.4)));}/*!sc*/
.bppgUk:focus:focus-visible:not(:last-child):after{width:0;}/*!sc*/
.bppgUk .segmentedControl-text:after{content:"Code";display:block;font-weight:600;height:0;overflow:hidden;pointer-events:none;-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none;visibility:hidden;}/*!sc*/
@media (pointer:coarse){.bppgUk:before{content:"";position:absolute;left:0;right:0;-webkit-transform:translateY(-50%);-ms-transform:translateY(-50%);transform:translateY(-50%);top:50%;min-height:44px;}}/*!sc*/
.gLclPK{--segmented-control-button-inner-padding:12px;--segmented-control-button-bg-inset:4px;--segmented-control-outer-radius:6px;background-color:transparent;border-color:transparent;border-radius:var(--segmented-control-outer-radius);border-width:0;color:currentColor;cursor:pointer;font-family:inherit;font-size:inherit;font-weight:400;padding:var(--segmented-control-button-bg-inset);height:100%;width:100%;}/*!sc*/
.gLclPK .segmentedControl-content{-webkit-align-items:center;-webkit-box-align:center;-ms-flex-align:center;align-items:center;background-color:transparent;border-color:transparent;border-style:solid;border-width:1px;border-radius:calc(var(--segmented-control-outer-radius) - var(--segmented-control-button-bg-inset) / 2);display:-webkit-box;display:-webkit-flex;display:-ms-flexbox;display:flex;height:100%;-webkit-box-pack:center;-webkit-justify-content:center;-ms-flex-pack:center;justify-content:center;padding-left:calc(var(--segmented-control-button-inner-padding) - var(--segmented-control-button-bg-inset));padding-right:calc(var(--segmented-control-button-inner-padding) - var(--segmented-control-button-bg-inset));}/*!sc*/
.gLclPK svg{fill:var(--fgColor-muted,var(--color-fg-muted,#656d76));}/*!sc*/
.gLclPK:hover .segmentedControl-content{background-color:var(--controlTrack-bgColor-hover,var(--color-segmented-control-button-hover-bg,rgba(175,184,193,0.2)));}/*!sc*/
.gLclPK:active .segmentedControl-content{background-color:var(--controlTrack-bgColor-active,var(--color-segmented-control-button-hover-active-bg,rgba(175,184,193,0.4)));}/*!sc*/
.gLclPK:focus:focus-visible:not(:last-child):after{width:0;}/*!sc*/
.gLclPK .segmentedControl-text:after{content:"Blame";display:block;font-weight:600;height:0;overflow:hidden;pointer-events:none;-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none;visibility:hidden;}/*!sc*/
@media (pointer:coarse){.gLclPK:before{content:"";position:absolute;left:0;right:0;-webkit-transform:translateY(-50%);-ms-transform:translateY(-50%);transform:translateY(-50%);top:50%;min-height:44px;}}/*!sc*/
data-styled.g69[id="SegmentedControlButton__SegmentedControlButtonStyled-sc-8lkgxl-0"]{content:"dIQQCq,bppgUk,gLclPK,"}/*!sc*/
.lawgDG{background-color:var(--controlTrack-bgColor-rest,var(--color-segmented-control-bg,#eaeef2));border-radius:6px;border:1px solid;border-color:var(--controlTrack-borderColor-rest,transparent);display:-webkit-inline-box;display:-webkit-inline-flex;display:-ms-inline-flexbox;display:inline-flex;font-size:14px;height:28px;margin:0;padding:0;}/*!sc*/
data-styled.g71[id="SegmentedControl__SegmentedControlList-sc-1rzig82-0"]{content:"lawgDG,"}/*!sc*/
</style><meta data-hydrostats="publish"/> <!-- --> <!-- --> <button hidden="" data-testid="header-permalink-button" data-hotkey-scope="read-only-cursor-text-area"></button><button hidden=""></button><div><div style="--sticky-pane-height:100vh" class="Box-sc-g0xbh4-0 hOfjFo"><div class="Box-sc-g0xbh4-0 oDGAe"><div class="Box-sc-g0xbh4-0 kowOcT"><div tabindex="0" class="Box-sc-g0xbh4-0 gISSDQ"><div class="Box-sc-g0xbh4-0 fLEPlD"><div class="Box-sc-g0xbh4-0 hPvFuC"></div><div style="--pane-width:320px" class="Box-sc-g0xbh4-0 fFSoPl"></div><div class="Box-sc-g0xbh4-0 bTBnTW"><div role="slider" aria-label="Draggable pane splitter" aria-valuemin="0" aria-valuemax="0" aria-valuenow="0" aria-valuetext="Pane width 0 pixels" tabindex="0" class="Box-sc-g0xbh4-0 bHLmSv"></div></div></div></div><div class="Box-sc-g0xbh4-0 iKqMNA"><div class="Box-sc-g0xbh4-0"></div><div class="Box-sc-g0xbh4-0 FxAyp"><div data-selector="repos-split-pane-content" tabindex="0" class="Box-sc-g0xbh4-0 leYMvG"><div class="Box-sc-g0xbh4-0 KMPzq"><div class="Box-sc-g0xbh4-0 hfKjHv container"><div class="px-3 pt-3 pb-0" id="StickyHeader"><div class="Box-sc-g0xbh4-0 gZWyZE"><div class="Box-sc-g0xbh4-0 dwYKDk"><div class="Box-sc-g0xbh4-0 ibcGmb react-code-view-header-wrap--narrow"><div class="Box-sc-g0xbh4-0 hKaEJF"><h2 class="Box-sc-g0xbh4-0 XosP prc-Heading-Heading-6CmGO"><button style="--button-color:fg.muted" type="button" aria-label="Expand file tree" data-testid="expand-file-tree-button-mobile" class="types__StyledButton-sc-ws60qy-0 kBQCgV" data-loading="false" data-size="medium" aria-describedby=":Rld9lab:-loading-announcement"><span data-component="buttonContent" class="Box-sc-g0xbh4-0 gUkoLg"><span data-component="leadingVisual" class="Box-sc-g0xbh4-0 hzSPyu"><svg aria-hidden="true" focusable="false" class="octicon octicon-arrow-left" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" style="display:inline-block;user-select:none;vertical-align:text-bottom;overflow:visible"><path d="M7.78 12.53a.75.75 0 0 1-1.06 0L2.47 8.28a.75.75 0 0 1 0-1.06l4.25-4.25a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042L4.81 7h7.44a.75.75 0 0 1 0 1.5H4.81l2.97 2.97a.75.75 0 0 1 0 1.06Z"></path></svg></span><span data-component="text">Files</span></span></button><span role="tooltip" aria-label="Expand file tree" id="expand-button-file-tree-button" class="Tooltip__TooltipBase-sc-17tf59c-0 hWlpPn tooltipped-se"><button data-component="IconButton" type="button" data-testid="expand-file-tree-button" aria-controls="repos-file-tree" class="types__StyledButton-sc-ws60qy-0 dPmZyJ position-relative ExpandFileTreeButton-module__expandButton--gL4is ExpandFileTreeButton-module__filesButtonBreakpoint--WfX9t fgColor-muted prc-Button-IconButton-szpyj" data-loading="false" data-no-visuals="true" data-size="medium" aria-describedby=":R35d9lab:-loading-announcement" aria-labelledby="expand-button-file-tree-button"><svg aria-hidden="true" focusable="false" class="octicon octicon-sidebar-collapse" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" style="display:inline-block;user-select:none;vertical-align:text-bottom;overflow:visible"><path d="M6.823 7.823a.25.25 0 0 1 0 .354l-2.396 2.396A.25.25 0 0 1 4 10.396V5.604a.25.25 0 0 1 .427-.177Z"></path><path d="M1.75 0h12.5C15.216 0 16 .784 16 1.75v12.5A1.75 1.75 0 0 1 14.25 16H1.75A1.75 1.75 0 0 1 0 14.25V1.75C0 .784.784 0 1.75 0ZM1.5 1.75v12.5c0 .138.112.25.25.25H9.5v-13H1.75a.25.25 0 0 0-.25.25ZM11 14.5h3.25a.25.25 0 0 0 .25-.25V1.75a.25.25 0 0 0-.25-.25H11Z"></path></svg></button></span><button hidden="" data-testid="" data-hotkey-scope="read-only-cursor-text-area"></button></h2></div><div class="react-code-view-header-mb--narrow mr-2"><button type="button" aria-haspopup="true" aria-expanded="false" tabindex="0" aria-label="main branch" data-testid="anchor-button" class="types__StyledButton-sc-ws60qy-0 iQGjqs ref-selector-class" data-loading="false" data-size="medium" aria-describedby="branch-picker-repos-header-ref-selector-wide-loading-announcement" id="branch-picker-repos-header-ref-selector-wide"><span data-component="buttonContent" class="Box-sc-g0xbh4-0 gUkoLg"><span data-component="text"><div class="Box-sc-g0xbh4-0 bZBlpz"><div class="Box-sc-g0xbh4-0 lhTYNA"><svg aria-hidden="true" focusable="false" class="octicon octicon-git-branch" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" style="display:inline-block;user-select:none;vertical-align:text-bottom;overflow:visible"><path d="M9.5 3.25a2.25 2.25 0 1 1 3 2.122V6A2.5 2.5 0 0 1 10 8.5H6a1 1 0 0 0-1 1v1.128a2.251 2.251 0 1 1-1.5 0V5.372a2.25 2.25 0 1 1 1.5 0v1.836A2.493 2.493 0 0 1 6 7h4a1 1 0 0 0 1-1v-.628A2.25 2.25 0 0 1 9.5 3.25Zm-6 0a.75.75 0 1 0 1.5 0 .75.75 0 0 0-1.5 0Zm8.25-.75a.75.75 0 1 0 0 1.5.75.75 0 0 0 0-1.5ZM4.25 12a.75.75 0 1 0 0 1.5.75.75 0 0 0 0-1.5Z"></path></svg></div><div class="Box-sc-g0xbh4-0 dbrgmi ref-selector-button-text-container"><span class="Text__StyledText-sc-17v1xeu-0 eMMFM"> <!-- -->main</span></div></div></span><span data-component="trailingVisual" class="Box-sc-g0xbh4-0 hzSPyu"><svg aria-hidden="true" focusable="false" class="octicon octicon-triangle-down" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" style="display:inline-block;user-select:none;vertical-align:text-bottom;overflow:visible"><path d="m4.427 7.427 3.396 3.396a.25.25 0 0 0 .354 0l3.396-3.396A.25.25 0 0 0 11.396 7H4.604a.25.25 0 0 0-.177.427Z"></path></svg></span></span></button><button hidden="" data-hotkey-scope="read-only-cursor-text-area"></button></div><div class="Box-sc-g0xbh4-0 dHJiml react-code-view-header-mb--narrow"><div class="Box-sc-g0xbh4-0 cEytCf"><nav data-testid="breadcrumbs" aria-labelledby="repos-header-breadcrumb-heading" id="repos-header-breadcrumb" class="Box-sc-g0xbh4-0 fzFXnm"><h2 class="sr-only prc-Heading-Heading-6CmGO" data-testid="screen-reader-heading" id="repos-header-breadcrumb-heading">Breadcrumbs</h2><ol class="Box-sc-g0xbh4-0 iMnkmv"><li class="Box-sc-g0xbh4-0 ghzDag"><a class="Link__StyledLink-sc-14289xe-0 iuEHTz" sx="[object Object]" data-testid="breadcrumbs-repo-link" href="/strojanowski/ALPsLFV/tree/main">ALPsLFV</a></li></ol></nav><div data-testid="breadcrumbs-filename" class="Box-sc-g0xbh4-0 ghzDag"><span class="Text__StyledText-sc-17v1xeu-0 HlHVj" aria-hidden="true">/</span><h1 class="Box-sc-g0xbh4-0 jGhzSQ prc-Heading-Heading-6CmGO" tabindex="-1" id="file-name-id">crossx_t_cutoff_W.csv</h1></div><div aria-describedby=":R1td9lab:"><button data-component="IconButton" type="button" aria-label="Copy path" tabindex="0" class="types__StyledButton-sc-ws60qy-0 dPmZyJ prc-Button-IconButton-szpyj" data-loading="false" data-no-visuals="true" data-size="small" aria-describedby=":R7td9lab:-loading-announcement"><svg aria-hidden="true" focusable="false" class="octicon octicon-copy" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" style="display:inline-block;user-select:none;vertical-align:text-bottom;overflow:visible"><path d="M0 6.75C0 5.784.784 5 1.75 5h1.5a.75.75 0 0 1 0 1.5h-1.5a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h7.5a.25.25 0 0 0 .25-.25v-1.5a.75.75 0 0 1 1.5 0v1.5A1.75 1.75 0 0 1 9.25 16h-7.5A1.75 1.75 0 0 1 0 14.25Z"></path><path d="M5 1.75C5 .784 5.784 0 6.75 0h7.5C15.216 0 16 .784 16 1.75v7.5A1.75 1.75 0 0 1 14.25 11h-7.5A1.75 1.75 0 0 1 5 9.25Zm1.75-.25a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h7.5a.25.25 0 0 0 .25-.25v-7.5a.25.25 0 0 0-.25-.25Z"></path></svg></button></div></div></div></div><div class="react-code-view-header-element--wide"><div class="Box-sc-g0xbh4-0 faNtbn"><div class="d-flex gap-2"> <div><div class="Box-sc-g0xbh4-0 fmQaBv"><span class="TextInputWrapper__TextInputBaseWrapper-sc-1mqhpbi-0 TextInputWrapper-sc-1mqhpbi-1 gwqFqs decvaq TextInput-wrapper" aria-busy="false"><span class="TextInput-icon" id=":R5j6d9lab:" aria-hidden="true"><svg aria-hidden="true" focusable="false" class="octicon octicon-search" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" style="display:inline-block;user-select:none;vertical-align:text-bottom;overflow:visible"><path d="M10.68 11.74a6 6 0 0 1-7.922-8.982 6 6 0 0 1 8.982 7.922l3.04 3.04a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215ZM11.5 7a4.499 4.499 0 1 0-8.997 0A4.499 4.499 0 0 0 11.5 7Z"></path></svg></span><input type="text" aria-label="Go to file" role="combobox" aria-controls="file-results-list" aria-expanded="false" aria-haspopup="dialog" autoCorrect="off" spellcheck="false" placeholder="Go to file" aria-describedby=":R5j6d9lab: :R5j6d9labH1:" data-component="input" class="UnstyledTextInput-sc-14ypya-0 kbCLEG" value=""/><span class="TextInput-icon" id=":R5j6d9labH1:" aria-hidden="true"></span></span></div><button hidden="" data-testid="" data-hotkey-scope="read-only-cursor-text-area"></button><button hidden=""></button></div><button hidden="" data-testid="" data-hotkey-scope="read-only-cursor-text-area"></button><button hidden=""></button><button hidden="" data-testid="" data-hotkey-scope="read-only-cursor-text-area"></button><button hidden=""></button><button type="button" class="types__StyledButton-sc-ws60qy-0 iLfocZ" data-loading="false" data-no-visuals="true" data-size="medium" aria-describedby=":R2l6d9lab:-loading-announcement"><span data-component="buttonContent" class="Box-sc-g0xbh4-0 gUkoLg"><span data-component="text">Blame</span></span></button><button hidden="" data-testid="" data-hotkey-scope="read-only-cursor-text-area"></button><button data-component="IconButton" type="button" aria-label="More file actions" title="More file actions" data-testid="more-file-actions-button-nav-menu-wide" aria-haspopup="true" aria-expanded="false" tabindex="0" class="types__StyledButton-sc-ws60qy-0 JVsBq js-blob-dropdown-click prc-Button-IconButton-szpyj" data-loading="false" data-no-visuals="true" data-size="medium" aria-describedby=":R156d9lab:-loading-announcement" id=":R156d9lab:"><svg aria-hidden="true" focusable="false" class="octicon octicon-kebab-horizontal" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" style="display:inline-block;user-select:none;vertical-align:text-bottom;overflow:visible"><path d="M8 9a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3ZM1.5 9a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Zm13 0a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Z"></path></svg></button> </div></div></div><div class="react-code-view-header-element--narrow"><div class="Box-sc-g0xbh4-0 faNtbn"><div class="d-flex gap-2"> <button hidden="" data-testid="" data-hotkey-scope="read-only-cursor-text-area"></button><button hidden=""></button><button hidden="" data-testid="" data-hotkey-scope="read-only-cursor-text-area"></button><button hidden=""></button><button type="button" class="types__StyledButton-sc-ws60qy-0 iLfocZ" data-loading="false" data-no-visuals="true" data-size="medium" aria-describedby=":R2l7d9lab:-loading-announcement"><span data-component="buttonContent" class="Box-sc-g0xbh4-0 gUkoLg"><span data-component="text">Blame</span></span></button><button hidden="" data-testid="" data-hotkey-scope="read-only-cursor-text-area"></button><button data-component="IconButton" type="button" aria-label="More file actions" title="More file actions" data-testid="more-file-actions-button-nav-menu-narrow" aria-haspopup="true" aria-expanded="false" tabindex="0" class="types__StyledButton-sc-ws60qy-0 JVsBq js-blob-dropdown-click prc-Button-IconButton-szpyj" data-loading="false" data-no-visuals="true" data-size="medium" aria-describedby=":R157d9lab:-loading-announcement" id=":R157d9lab:"><svg aria-hidden="true" focusable="false" class="octicon octicon-kebab-horizontal" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" style="display:inline-block;user-select:none;vertical-align:text-bottom;overflow:visible"><path d="M8 9a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3ZM1.5 9a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Zm13 0a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Z"></path></svg></button> </div></div></div></div></div></div></div></div><div class="Box-sc-g0xbh4-0 dJxjrT react-code-view-bottom-padding"> <div class="Box-sc-g0xbh4-0 eFxKDQ"></div> <!-- --> <!-- --> </div><div class="Box-sc-g0xbh4-0 dJxjrT"> <!-- --> <!-- --> <div class="d-flex flex-column border rounded-2 mb-3 pl-1"><div class="Box-sc-g0xbh4-0 dzCJzi"><h2 class="sr-only prc-Heading-Heading-6CmGO" data-testid="screen-reader-heading">Latest commit</h2><div style="width:120px" class="Skeleton Skeleton--text" data-testid="loading"> </div><div class="d-flex flex-shrink-0 gap-2"><div data-testid="latest-commit-details" class="d-none d-sm-flex flex-items-center"></div><div class="d-flex gap-2"><h2 class="sr-only prc-Heading-Heading-6CmGO" data-testid="screen-reader-heading">History</h2><a href="/strojanowski/ALPsLFV/commits/main/crossx_t_cutoff_W.csv" class="types__StyledButton-sc-ws60qy-0 dPmZyJ d-none d-lg-flex LinkButton-module__code-view-link-button--xvCGA flex-items-center fgColor-default" data-loading="false" data-size="small" aria-describedby=":R5dlal9lab:-loading-announcement"><span data-component="buttonContent" class="Box-sc-g0xbh4-0 gUkoLg"><span data-component="leadingVisual" class="Box-sc-g0xbh4-0 hzSPyu"><svg aria-hidden="true" focusable="false" class="octicon octicon-history" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" style="display:inline-block;user-select:none;vertical-align:text-bottom;overflow:visible"><path d="m.427 1.927 1.215 1.215a8.002 8.002 0 1 1-1.6 5.685.75.75 0 1 1 1.493-.154 6.5 6.5 0 1 0 1.18-4.458l1.358 1.358A.25.25 0 0 1 3.896 6H.25A.25.25 0 0 1 0 5.75V2.104a.25.25 0 0 1 .427-.177ZM7.75 4a.75.75 0 0 1 .75.75v2.992l2.028.812a.75.75 0 0 1-.557 1.392l-2.5-1A.751.751 0 0 1 7 8.25v-3.5A.75.75 0 0 1 7.75 4Z"></path></svg></span><span data-component="text"><span class="fgColor-default">History</span></span></span></a><div class="d-sm-none"></div><div class="d-flex d-lg-none"><span role="tooltip" aria-label="History" id="history-icon-button-tooltip" class="Tooltip__TooltipBase-sc-17tf59c-0 hWlpPn tooltipped-n"><a href="/strojanowski/ALPsLFV/commits/main/crossx_t_cutoff_W.csv" class="types__StyledButton-sc-ws60qy-0 dPmZyJ LinkButton-module__code-view-link-button--xvCGA flex-items-center fgColor-default" data-loading="false" data-size="small" aria-describedby=":Rpdlal9lab:-loading-announcement history-icon-button-tooltip"><span data-component="buttonContent" class="Box-sc-g0xbh4-0 gUkoLg"><span data-component="leadingVisual" class="Box-sc-g0xbh4-0 hzSPyu"><svg aria-hidden="true" focusable="false" class="octicon octicon-history" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" style="display:inline-block;user-select:none;vertical-align:text-bottom;overflow:visible"><path d="m.427 1.927 1.215 1.215a8.002 8.002 0 1 1-1.6 5.685.75.75 0 1 1 1.493-.154 6.5 6.5 0 1 0 1.18-4.458l1.358 1.358A.25.25 0 0 1 3.896 6H.25A.25.25 0 0 1 0 5.75V2.104a.25.25 0 0 1 .427-.177ZM7.75 4a.75.75 0 0 1 .75.75v2.992l2.028.812a.75.75 0 0 1-.557 1.392l-2.5-1A.751.751 0 0 1 7 8.25v-3.5A.75.75 0 0 1 7.75 4Z"></path></svg></span></span></a></span></div></div></div></div></div><div class="Box-sc-g0xbh4-0 ldRxiI"><div class="Box-sc-g0xbh4-0 fVkfyA container"><div class="Box-sc-g0xbh4-0 gNAmSV react-code-size-details-banner"><div class="Box-sc-g0xbh4-0 jNEwzY react-code-size-details-banner"><div class="Box-sc-g0xbh4-0 bsDwxw text-mono"><div title="66.8 KB" data-testid="blob-size" class="Truncate__StyledTruncate-sc-23o1d2-0 eAtkQz"><span>2752 lines (2752 loc) · 66.8 KB</span></div></div></div></div><div class="Box-sc-g0xbh4-0 jdLMhu react-blob-view-header-sticky" id="repos-sticky-header"><div class="Box-sc-g0xbh4-0 tOISc"><div class="react-blob-sticky-header"><div class="Box-sc-g0xbh4-0 hqwSEx"><div class="Box-sc-g0xbh4-0 bDVoEr"><div class="Box-sc-g0xbh4-0 kYLlPM"><div class="Box-sc-g0xbh4-0 gYjEmn"><button type="button" aria-haspopup="true" aria-expanded="false" tabindex="0" aria-label="main branch" data-testid="anchor-button" class="types__StyledButton-sc-ws60qy-0 iQGjqs ref-selector-class" data-loading="false" data-size="medium" aria-describedby="branch-picker-repos-header-ref-selector-loading-announcement" id="branch-picker-repos-header-ref-selector"><span data-component="buttonContent" class="Box-sc-g0xbh4-0 gUkoLg"><span data-component="text"><div class="Box-sc-g0xbh4-0 bZBlpz"><div class="Box-sc-g0xbh4-0 lhTYNA"><svg aria-hidden="true" focusable="false" class="octicon octicon-git-branch" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" style="display:inline-block;user-select:none;vertical-align:text-bottom;overflow:visible"><path d="M9.5 3.25a2.25 2.25 0 1 1 3 2.122V6A2.5 2.5 0 0 1 10 8.5H6a1 1 0 0 0-1 1v1.128a2.251 2.251 0 1 1-1.5 0V5.372a2.25 2.25 0 1 1 1.5 0v1.836A2.493 2.493 0 0 1 6 7h4a1 1 0 0 0 1-1v-.628A2.25 2.25 0 0 1 9.5 3.25Zm-6 0a.75.75 0 1 0 1.5 0 .75.75 0 0 0-1.5 0Zm8.25-.75a.75.75 0 1 0 0 1.5.75.75 0 0 0 0-1.5ZM4.25 12a.75.75 0 1 0 0 1.5.75.75 0 0 0 0-1.5Z"></path></svg></div><div class="Box-sc-g0xbh4-0 dbrgmi ref-selector-button-text-container"><span class="Text__StyledText-sc-17v1xeu-0 eMMFM"> <!-- -->main</span></div></div></span><span data-component="trailingVisual" class="Box-sc-g0xbh4-0 hzSPyu"><svg aria-hidden="true" focusable="false" class="octicon octicon-triangle-down" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" style="display:inline-block;user-select:none;vertical-align:text-bottom;overflow:visible"><path d="m4.427 7.427 3.396 3.396a.25.25 0 0 0 .354 0l3.396-3.396A.25.25 0 0 0 11.396 7H4.604a.25.25 0 0 0-.177.427Z"></path></svg></span></span></button><button hidden="" data-hotkey-scope="read-only-cursor-text-area"></button></div><div class="Box-sc-g0xbh4-0 kGqOLL"><div class="Box-sc-g0xbh4-0 fHind"><nav data-testid="breadcrumbs" aria-labelledby="sticky-breadcrumb-heading" id="sticky-breadcrumb" class="Box-sc-g0xbh4-0 fzFXnm"><h2 class="sr-only prc-Heading-Heading-6CmGO" data-testid="screen-reader-heading" id="sticky-breadcrumb-heading">Breadcrumbs</h2><ol class="Box-sc-g0xbh4-0 iMnkmv"><li class="Box-sc-g0xbh4-0 ghzDag"><a class="Link__StyledLink-sc-14289xe-0 iuEHTz" sx="[object Object]" data-testid="breadcrumbs-repo-link" href="/strojanowski/ALPsLFV/tree/main">ALPsLFV</a></li></ol></nav><div data-testid="breadcrumbs-filename" class="Box-sc-g0xbh4-0 ghzDag"><span class="Text__StyledText-sc-17v1xeu-0 lauzFl" aria-hidden="true">/</span><h1 class="Box-sc-g0xbh4-0 dnZoUW prc-Heading-Heading-6CmGO" tabindex="-1" id="sticky-file-name-id">crossx_t_cutoff_W.csv</h1></div></div></div></div><button style="--button-color:fg.default" type="button" class="types__StyledButton-sc-ws60qy-0 fwExmK" data-loading="false" data-size="small" aria-describedby=":Riptal9lab:-loading-announcement"><span data-component="buttonContent" class="Box-sc-g0xbh4-0 gUkoLg"><span data-component="leadingVisual" class="Box-sc-g0xbh4-0 hzSPyu"><svg aria-hidden="true" focusable="false" class="octicon octicon-arrow-up" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" style="display:inline-block;user-select:none;vertical-align:text-bottom;overflow:visible"><path d="M3.47 7.78a.75.75 0 0 1 0-1.06l4.25-4.25a.75.75 0 0 1 1.06 0l4.25 4.25a.751.751 0 0 1-.018 1.042.751.751 0 0 1-1.042.018L9 4.81v7.44a.75.75 0 0 1-1.5 0V4.81L4.53 7.78a.75.75 0 0 1-1.06 0Z"></path></svg></span><span data-component="text">Top</span></span></button></div></div></div><div class="Box-sc-g0xbh4-0 kTvpNk"><h2 class="sr-only prc-Heading-Heading-6CmGO" data-testid="screen-reader-heading">File metadata and controls</h2><div class="Box-sc-g0xbh4-0 iNMjfP"><ul aria-label="File view" class="SegmentedControl__SegmentedControlList-sc-1rzig82-0 lawgDG"><li class="Box-sc-g0xbh4-0 fefCSX"><button aria-current="true" type="button" class="SegmentedControlButton__SegmentedControlButtonStyled-sc-8lkgxl-0 dIQQCq"><span class="segmentedControl-content"><div class="Box-sc-g0xbh4-0 segmentedControl-text">Preview</div></span></button></li><li class="Box-sc-g0xbh4-0 idgUkN"><button aria-current="false" type="button" class="SegmentedControlButton__SegmentedControlButtonStyled-sc-8lkgxl-0 bppgUk"><span class="segmentedControl-content"><div class="Box-sc-g0xbh4-0 segmentedControl-text">Code</div></span></button></li><li class="Box-sc-g0xbh4-0 idgUkN"><button aria-current="false" type="button" class="SegmentedControlButton__SegmentedControlButtonStyled-sc-8lkgxl-0 gLclPK"><span class="segmentedControl-content"><div class="Box-sc-g0xbh4-0 segmentedControl-text">Blame</div></span></button></li></ul><button hidden="" data-testid="" data-hotkey-scope="read-only-cursor-text-area"></button><button hidden="" data-testid="" data-hotkey-scope="read-only-cursor-text-area"></button><button hidden="" data-testid="" data-hotkey-scope="read-only-cursor-text-area"></button><div class="Box-sc-g0xbh4-0 jNEwzY react-code-size-details-in-header"><div class="Box-sc-g0xbh4-0 bsDwxw text-mono"><div title="66.8 KB" data-testid="blob-size" class="Truncate__StyledTruncate-sc-23o1d2-0 eAtkQz"><span>2752 lines (2752 loc) · 66.8 KB</span></div></div></div></div><div class="Box-sc-g0xbh4-0 kcLCKF"><div class="Box-sc-g0xbh4-0 kVWtTz react-blob-header-edit-and-raw-actions"><div class="ButtonGroup__StyledButtonGroup-sc-1gxhls1-0 lirRhW"><a href="https://github.com/strojanowski/ALPsLFV/raw/refs/heads/main/crossx_t_cutoff_W.csv" data-testid="raw-button" class="types__StyledButton-sc-ws60qy-0 ifVXZX" data-loading="false" data-no-visuals="true" data-size="small" aria-describedby=":R5csptal9lab:-loading-announcement"><span data-component="buttonContent" class="Box-sc-g0xbh4-0 gUkoLg"><span data-component="text">Raw</span></span></a><button data-component="IconButton" type="button" aria-label="Copy raw content" data-testid="copy-raw-button" class="types__StyledButton-sc-ws60qy-0 gGdPyq prc-Button-IconButton-szpyj" data-loading="false" data-no-visuals="true" data-size="small" aria-describedby=":Rpcsptal9lab:-loading-announcement"><svg aria-hidden="true" focusable="false" class="octicon octicon-copy" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" style="display:inline-block;user-select:none;vertical-align:text-bottom;overflow:visible"><path d="M0 6.75C0 5.784.784 5 1.75 5h1.5a.75.75 0 0 1 0 1.5h-1.5a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h7.5a.25.25 0 0 0 .25-.25v-1.5a.75.75 0 0 1 1.5 0v1.5A1.75 1.75 0 0 1 9.25 16h-7.5A1.75 1.75 0 0 1 0 14.25Z"></path><path d="M5 1.75C5 .784 5.784 0 6.75 0h7.5C15.216 0 16 .784 16 1.75v7.5A1.75 1.75 0 0 1 14.25 11h-7.5A1.75 1.75 0 0 1 5 9.25Zm1.75-.25a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h7.5a.25.25 0 0 0 .25-.25v-7.5a.25.25 0 0 0-.25-.25Z"></path></svg></button><span role="tooltip" aria-label="Download raw file" id=":Rdcsptal9lab:" class="Tooltip__TooltipBase-sc-17tf59c-0 hWlpPn tooltipped-n"><button data-component="IconButton" type="button" aria-label="Download raw content" data-testid="download-raw-button" class="types__StyledButton-sc-ws60qy-0 dOuZvu prc-Button-IconButton-szpyj" data-loading="false" data-no-visuals="true" data-size="small" aria-describedby=":Rtcsptal9lab:-loading-announcement"><svg aria-hidden="true" focusable="false" class="octicon octicon-download" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" style="display:inline-block;user-select:none;vertical-align:text-bottom;overflow:visible"><path d="M2.75 14A1.75 1.75 0 0 1 1 12.25v-2.5a.75.75 0 0 1 1.5 0v2.5c0 .138.112.25.25.25h10.5a.25.25 0 0 0 .25-.25v-2.5a.75.75 0 0 1 1.5 0v2.5A1.75 1.75 0 0 1 13.25 14Z"></path><path d="M7.25 7.689V2a.75.75 0 0 1 1.5 0v5.689l1.97-1.969a.749.749 0 1 1 1.06 1.06l-3.25 3.25a.749.749 0 0 1-1.06 0L4.22 6.78a.749.749 0 1 1 1.06-1.06l1.97 1.969Z"></path></svg></button></span></div><button hidden="" data-testid="raw-button-shortcut" data-hotkey-scope="read-only-cursor-text-area"></button><button hidden="" data-testid="copy-raw-button-shortcut" data-hotkey-scope="read-only-cursor-text-area"></button><button hidden="" data-testid="download-raw-button-shortcut" data-hotkey-scope="read-only-cursor-text-area"></button></div><div class="react-blob-header-edit-and-raw-actions-combined"><button data-component="IconButton" type="button" aria-label="Edit and raw actions" title="More file actions" data-testid="more-file-actions-button" aria-haspopup="true" aria-expanded="false" tabindex="0" class="types__StyledButton-sc-ws60qy-0 ggSvLP js-blob-dropdown-click prc-Button-IconButton-szpyj" data-loading="false" data-no-visuals="true" data-size="small" aria-describedby=":Rnsptal9lab:-loading-announcement" id=":Rnsptal9lab:"><svg aria-hidden="true" focusable="false" class="octicon octicon-kebab-horizontal" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" style="display:inline-block;user-select:none;vertical-align:text-bottom;overflow:visible"><path d="M8 9a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3ZM1.5 9a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Zm13 0a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Z"></path></svg></button></div></div></div></div><div></div></div><div class="Box-sc-g0xbh4-0 hGyMdv"><section aria-labelledby="file-name-id-wide file-name-id-mobile" class="Box-sc-g0xbh4-0 dceWRL"><!--$!--><template></template><div class="Box-sc-g0xbh4-0 fgsa-DI"><span class="Box-sc-g0xbh4-0 fTrdWs"><svg height="32px" width="32px" viewBox="0 0 16 16" fill="none" aria-hidden="true" aria-label="Loading" class="Spinner__StyledSpinner-sc-1knt686-0 dAqEza"><circle cx="8" cy="8" r="7" stroke="currentColor" stroke-opacity="0.25" stroke-width="2" vector-effect="non-scaling-stroke"></circle><path d="M15 8a7.002 7.002 0 00-7-7" stroke="currentColor" stroke-width="2" stroke-linecap="round" vector-effect="non-scaling-stroke"></path></svg></span></div><!--/$--></section></div></div></div> <!-- --> <!-- --> </div></div></div><div class="Box-sc-g0xbh4-0"></div></div></div></div></div><div id="find-result-marks-container" class="Box-sc-g0xbh4-0 cCoXib"></div><button hidden="" data-testid="" data-hotkey-scope="read-only-cursor-text-area"></button><button hidden=""></button></div> <!-- --> <!-- --> <script type="application/json" id="__PRIMER_DATA_:R0:__">{"resolvedServerColorMode":"day"}</script></div>
</react-app>
</turbo-frame>



  </div>

</turbo-frame>

    </main>
  </div>

  </div>

          <footer class="footer pt-8 pb-6 f6 color-fg-muted p-responsive" role="contentinfo" >
  <h2 class='sr-only'>Footer</h2>

  


  <div class="d-flex flex-justify-center flex-items-center flex-column-reverse flex-lg-row flex-wrap flex-lg-nowrap">
    <div class="d-flex flex-items-center flex-shrink-0 mx-2">
      <a aria-label="Homepage" title="GitHub" class="footer-octicon mr-2" href="https://github.com">
        <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-mark-github">
    <path d="M12.5.75C6.146.75 1 5.896 1 12.25c0 5.089 3.292 9.387 7.863 10.91.575.101.79-.244.79-.546 0-.273-.014-1.178-.014-2.142-2.889.532-3.636-.704-3.866-1.35-.13-.331-.69-1.352-1.18-1.625-.402-.216-.977-.748-.014-.762.906-.014 1.553.834 1.769 1.179 1.035 1.74 2.688 1.25 3.349.948.1-.747.402-1.25.733-1.538-2.559-.287-5.232-1.279-5.232-5.678 0-1.25.445-2.285 1.178-3.09-.115-.288-.517-1.467.115-3.048 0 0 .963-.302 3.163 1.179.92-.259 1.897-.388 2.875-.388.977 0 1.955.13 2.875.388 2.2-1.495 3.162-1.179 3.162-1.179.633 1.581.23 2.76.115 3.048.733.805 1.179 1.825 1.179 3.09 0 4.413-2.688 5.39-5.247 5.678.417.36.776 1.05.776 2.128 0 1.538-.014 2.774-.014 3.162 0 .302.216.662.79.547C20.709 21.637 24 17.324 24 12.25 24 5.896 18.854.75 12.5.75Z"></path>
</svg>
</a>
      <span>
        &copy; 2024 GitHub,&nbsp;Inc.
      </span>
    </div>

    <nav aria-label="Footer">
      <h3 class="sr-only" id="sr-footer-heading">Footer navigation</h3>

      <ul class="list-style-none d-flex flex-justify-center flex-wrap mb-2 mb-lg-0" aria-labelledby="sr-footer-heading">

          <li class="mx-2">
            <a data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to Terms&quot;,&quot;label&quot;:&quot;text:terms&quot;}" href="https://docs.github.com/site-policy/github-terms/github-terms-of-service" data-view-component="true" class="Link--secondary Link">Terms</a>
          </li>

          <li class="mx-2">
            <a data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to privacy&quot;,&quot;label&quot;:&quot;text:privacy&quot;}" href="https://docs.github.com/site-policy/privacy-policies/github-privacy-statement" data-view-component="true" class="Link--secondary Link">Privacy</a>
          </li>

          <li class="mx-2">
            <a data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to security&quot;,&quot;label&quot;:&quot;text:security&quot;}" href="https://github.com/security" data-view-component="true" class="Link--secondary Link">Security</a>
          </li>

          <li class="mx-2">
            <a data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to status&quot;,&quot;label&quot;:&quot;text:status&quot;}" href="https://www.githubstatus.com/" data-view-component="true" class="Link--secondary Link">Status</a>
          </li>

          <li class="mx-2">
            <a data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to docs&quot;,&quot;label&quot;:&quot;text:docs&quot;}" href="https://docs.github.com/" data-view-component="true" class="Link--secondary Link">Docs</a>
          </li>

          <li class="mx-2">
            <a data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to contact&quot;,&quot;label&quot;:&quot;text:contact&quot;}" href="https://support.github.com?tags=dotcom-footer" data-view-component="true" class="Link--secondary Link">Contact</a>
          </li>

          <li class="mr-3" >
  <cookie-consent-link>
    <button
      type="button"
      class="Link--secondary underline-on-hover border-0 p-0 color-bg-transparent"
      data-action="click:cookie-consent-link#showConsentManagement"
      data-analytics-event="{&quot;location&quot;:&quot;footer&quot;,&quot;action&quot;:&quot;cookies&quot;,&quot;context&quot;:&quot;subfooter&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;cookies_link_subfooter_footer&quot;}"
    >
      Manage cookies
    </button>
  </cookie-consent-link>
</li>

<li class="mr-3">
  <cookie-consent-link>
    <button
      type="button"
      class="Link--secondary underline-on-hover border-0 p-0 color-bg-transparent"
      data-action="click:cookie-consent-link#showConsentManagement"
      data-analytics-event="{&quot;location&quot;:&quot;footer&quot;,&quot;action&quot;:&quot;dont_share_info&quot;,&quot;context&quot;:&quot;subfooter&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;dont_share_info_link_subfooter_footer&quot;}"
    >
      Do not share my personal information
    </button>
  </cookie-consent-link>
</li>

      </ul>
    </nav>
  </div>
</footer>




    <ghcc-consent id="ghcc" class="position-fixed bottom-0 left-0" style="z-index: 999999" data-initial-cookie-consent-allowed="" data-cookie-consent-required="true"></ghcc-consent>


  <div id="ajax-error-message" class="ajax-error-message flash flash-error" hidden>
    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-alert">
    <path d="M6.457 1.047c.659-1.234 2.427-1.234 3.086 0l6.082 11.378A1.75 1.75 0 0 1 14.082 15H1.918a1.75 1.75 0 0 1-1.543-2.575Zm1.763.707a.25.25 0 0 0-.44 0L1.698 13.132a.25.25 0 0 0 .22.368h12.164a.25.25 0 0 0 .22-.368Zm.53 3.996v2.5a.75.75 0 0 1-1.5 0v-2.5a.75.75 0 0 1 1.5 0ZM9 11a1 1 0 1 1-2 0 1 1 0 0 1 2 0Z"></path>
</svg>
    <button type="button" class="flash-close js-ajax-error-dismiss" aria-label="Dismiss error">
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path d="M3.72 3.72a.75.75 0 0 1 1.06 0L8 6.94l3.22-3.22a.749.749 0 0 1 1.275.326.749.749 0 0 1-.215.734L9.06 8l3.22 3.22a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L8 9.06l-3.22 3.22a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L6.94 8 3.72 4.78a.75.75 0 0 1 0-1.06Z"></path>
</svg>
    </button>
    You can’t perform that action at this time.
  </div>

    <template id="site-details-dialog">
  <details class="details-reset details-overlay details-overlay-dark lh-default color-fg-default hx_rsm" open>
    <summary role="button" aria-label="Close dialog"></summary>
    <details-dialog class="Box Box--overlay d-flex flex-column anim-fade-in fast hx_rsm-dialog hx_rsm-modal">
      <button class="Box-btn-octicon m-0 btn-octicon position-absolute right-0 top-0" type="button" aria-label="Close dialog" data-close-dialog>
        <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path d="M3.72 3.72a.75.75 0 0 1 1.06 0L8 6.94l3.22-3.22a.749.749 0 0 1 1.275.326.749.749 0 0 1-.215.734L9.06 8l3.22 3.22a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L8 9.06l-3.22 3.22a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L6.94 8 3.72 4.78a.75.75 0 0 1 0-1.06Z"></path>
</svg>
      </button>
      <div class="octocat-spinner my-6 js-details-dialog-spinner"></div>
    </details-dialog>
  </details>
</template>

    <div class="Popover js-hovercard-content position-absolute" style="display: none; outline: none;">
  <div class="Popover-message Popover-message--bottom-left Popover-message--large Box color-shadow-large" style="width:360px;">
  </div>
</div>

    <template id="snippet-clipboard-copy-button">
  <div class="zeroclipboard-container position-absolute right-0 top-0">
    <clipboard-copy aria-label="Copy" class="ClipboardButton btn js-clipboard-copy m-2 p-0" data-copy-feedback="Copied!" data-tooltip-direction="w">
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-copy js-clipboard-copy-icon m-2">
    <path d="M0 6.75C0 5.784.784 5 1.75 5h1.5a.75.75 0 0 1 0 1.5h-1.5a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h7.5a.25.25 0 0 0 .25-.25v-1.5a.75.75 0 0 1 1.5 0v1.5A1.75 1.75 0 0 1 9.25 16h-7.5A1.75 1.75 0 0 1 0 14.25Z"></path><path d="M5 1.75C5 .784 5.784 0 6.75 0h7.5C15.216 0 16 .784 16 1.75v7.5A1.75 1.75 0 0 1 14.25 11h-7.5A1.75 1.75 0 0 1 5 9.25Zm1.75-.25a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h7.5a.25.25 0 0 0 .25-.25v-7.5a.25.25 0 0 0-.25-.25Z"></path>
</svg>
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-check js-clipboard-check-icon color-fg-success d-none m-2">
    <path d="M13.78 4.22a.75.75 0 0 1 0 1.06l-7.25 7.25a.75.75 0 0 1-1.06 0L2.22 9.28a.751.751 0 0 1 .018-1.042.751.751 0 0 1 1.042-.018L6 10.94l6.72-6.72a.75.75 0 0 1 1.06 0Z"></path>
</svg>
    </clipboard-copy>
  </div>
</template>
<template id="snippet-clipboard-copy-button-unpositioned">
  <div class="zeroclipboard-container">
    <clipboard-copy aria-label="Copy" class="ClipboardButton btn btn-invisible js-clipboard-copy m-2 p-0 d-flex flex-justify-center flex-items-center" data-copy-feedback="Copied!" data-tooltip-direction="w">
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-copy js-clipboard-copy-icon">
    <path d="M0 6.75C0 5.784.784 5 1.75 5h1.5a.75.75 0 0 1 0 1.5h-1.5a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h7.5a.25.25 0 0 0 .25-.25v-1.5a.75.75 0 0 1 1.5 0v1.5A1.75 1.75 0 0 1 9.25 16h-7.5A1.75 1.75 0 0 1 0 14.25Z"></path><path d="M5 1.75C5 .784 5.784 0 6.75 0h7.5C15.216 0 16 .784 16 1.75v7.5A1.75 1.75 0 0 1 14.25 11h-7.5A1.75 1.75 0 0 1 5 9.25Zm1.75-.25a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h7.5a.25.25 0 0 0 .25-.25v-7.5a.25.25 0 0 0-.25-.25Z"></path>
</svg>
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-check js-clipboard-check-icon color-fg-success d-none">
    <path d="M13.78 4.22a.75.75 0 0 1 0 1.06l-7.25 7.25a.75.75 0 0 1-1.06 0L2.22 9.28a.751.751 0 0 1 .018-1.042.751.751 0 0 1 1.042-.018L6 10.94l6.72-6.72a.75.75 0 0 1 1.06 0Z"></path>
</svg>
    </clipboard-copy>
  </div>
</template>




    </div>

    <div id="js-global-screen-reader-notice" class="sr-only mt-n1" aria-live="polite" aria-atomic="true" ></div>
    <div id="js-global-screen-reader-notice-assertive" class="sr-only mt-n1" aria-live="assertive" aria-atomic="true"></div>
  </body>
</html>


